Resummed spin hydrodynamics from quantum kinetic theory

In this work, the equations of dissipative relativistic spin hydrodynamics based on quantum kinetic theory are derived. Employing the inverse-Reynolds dominance (IReD) approach, a resummation scheme based on a power counting in Knudsen and inverse Reynolds numbers is constructed, leading to hydrodynamic equations that are accurate to second order. It is found that the spin dynamics can be characterized by eleven equations: six of them describe the evolution of the components of the spin potential, while the remaining five provide the equation of motion of a dissipative irreducible rank-two tensor. For a simple truncation, the first- and second-order transport coefficients are computed explicitly.

==> anc/README.dat <==
The data files in this folder contain the data for the transport coefficients that are depicted in Figs. 1-4. 
In each file, there are two columns: the first one gives (logarithmically spaced) values of z=m/T, and the second one gives the value of the respective transport coefficient at that value of z.

If differently spaced data points are desired, the Mathematica notebook contained in this folder can be used.

Note that the coefficient \lambda_{\kappa\kappa}=\tau_\kappa/2 is not listed since it is constant.

A brief description of the units used in each file:

• \tau_\omega: given in units of the mean free path \lambda_{mfp}
• \ell_{\omega\kappa}: given in units of \tau_\omega
• \lambda_{\omega\kappa}: given in units of \tau_\omega
• \delta_{\omega\omega}: given in units of \tau_\omega
• \lambda_{\omega\omega}: given in units of \tau_\omega
• \lambda_{\omega t}: given in units of \tau_\omega/P_0

• b: given in units of inverse temperature \beta_0
• \tau_\kappa: given in units of the mean free path \lambda_{mfp}
• \lambda_{\kappa\omega}: given in units of \tau_\kappa
• \delta_{\kappa\kappa}: given in units of \tau_\kappa
• \tau_{\kappa t}: given in units of \tau_\kappa/P_0
• \ell_{\kappa t}: given in units of \tau_\kappa/P_0

• d: given in units of pressure P_0
• \tau_t: given in units of the mean free path \lambda_{mfp}
• \delta_{tt}: given in units of \tau_t
• \lambda_{tt}: given in units of \tau_t
• \ell_{t\kappa}: given in units of \tau_t*P_0
• \lambda_{t\kappa}: given in units of \tau_t*P_0
• \tau_{t\omega}: given in units of \tau_t*P_0
• \lambda_{t\omega}: given in units of \tau_t*P_0

==> anc/Table_b.dat <==
0.01	-0.15203
0.015849	-0.15203
0.025119	-0.15203
0.039811	-0.15203
0.063096	-0.15202
0.1	-0.15201
0.15849	-0.15199
0.25119	-0.15201
0.39811	-0.15162
0.63096	-0.15061
1.	-0.14735
1.5849	-0.13883
2.5119	-0.12157
3.9811	-0.096555
6.3096	-0.069902
10.	-0.047355
15.849	-0.03088
25.119	-0.019758
39.811	-0.012534
63.096	-0.0079235
100.	-0.005002

==> anc/Table_d.dat <==
0.01	-0.0021926
0.015849	-0.0034749
0.025119	-0.0055071
0.039811	-0.0087269
0.063096	-0.013827
0.1	-0.021895
0.15849	-0.034625
0.25119	-0.054571
0.39811	-0.08524
0.63096	-0.13014
1.	-0.1879
1.5849	-0.241
2.5119	-0.25417
3.9811	-0.21298
6.3096	-0.14823
10.	-0.093001
15.849	-0.056172
25.119	-0.033796
39.811	-0.020507
63.096	-0.012575
100.	-0.0077797

==> anc/Table_delta_kappa_kappa.dat <==
0.01		0.33334	
0.015849	0.33334	
0.025119	0.33335	
0.039811	0.33338	
0.063096	0.33344	
0.1			0.3336	
0.15849		0.33396	
0.25119		0.33474	
0.39811		0.33628	
0.63096		0.33883	
1.			0.34208	
1.5849		0.34475	
2.5119		0.34526	
3.9811		0.34332	
6.3096		0.34018	
10.			0.33732	
15.849		0.33539	
25.119		0.3343	
39.811		0.33377	
63.096		0.33352	
100.		0.33341	

==> anc/Table_delta_omega_omega.dat <==
0.01		0.33333	
0.015849	0.33333	
0.025119	0.33332	
0.039811	0.33331	
0.063096	0.33328	
0.1			0.33318	
0.15849		0.33291	
0.25119		0.33214	
0.39811		0.32986	
0.63096		0.32339	
1.			0.30696	
1.5849		0.27297	
2.5119		0.21986	
3.9811		0.1592	
6.3096		0.10644	
10.			0.068196
15.849		0.042979
25.119		0.026975
39.811		0.016935
63.096		0.010645
100.		0.0066988

==> anc/Table_delta_t_t.dat <==
0.01		-1.3333
0.015849	-1.3333
0.025119	-1.3333
0.039811	-1.3334
0.063096	-1.3334
0.1			-1.3335
0.15849		-1.3337
0.25119		-1.3344
0.39811		-1.3359
0.63096		-1.3394
1.			-1.3472
1.5849		-1.3625
2.5119		-1.3886
3.9811		-1.4259
6.3096		-1.4707
10.			-1.5164
15.849		-1.5574
25.119		-1.5904
39.811		-1.6152
63.096		-1.6326
100.		-1.6445

==> anc/Table_l_kappa_t.dat <==
0.01		-0.0025
0.015849	-0.0039621
0.025119	-0.0062792
0.039811	-0.0099507
0.063096	-0.015766
0.1			-0.024969
0.15849		-0.039501
0.25119		-0.06233
0.39811		-0.097768
0.63096		-0.15142
1.			-0.22881
1.5849		-0.33182
2.5119		-0.45414
3.9811		-0.58101
6.3096		-0.6961
10.			-0.78927
15.849		-0.85855
25.119		-0.90713
39.811		-0.93989
63.096		-0.96146
100.		-0.97543

==> anc/Table_l_omega_kappa.dat <==
0.01		-0.49999
0.015849	-0.49998
0.025119	-0.49996
0.039811	-0.4999	
0.063096	-0.49975
0.1			-0.49938
0.15849		-0.49844
0.25119		-0.49612
0.39811		-0.49046
0.63096		-0.4772	
1.			-0.44867
1.5849		-0.3959	
2.5119		-0.3184	
3.9811		-0.23185
6.3096		-0.15644
10.			-0.10108
15.849		-0.064073
25.119		-0.040345
39.811		-0.025369
63.096		-0.015958
100.		-0.010046

==> anc/Table_l_t_kappa.dat <==
0.01		120.	
0.015849	75.716	
0.025119	47.774	
0.039811	30.145	
0.063096	19.022	
0.1			12.005	
0.15849		7.579	
0.25119		4.7886	
0.39811		3.0306	
0.63096		1.9241	
1.			1.228	
1.5849		0.78905	
2.5119		0.5104	
3.9811		0.33154	
6.3096		0.21543	
10.			0.13956	
15.849		0.089969
25.119		0.057695
39.811		0.036827
63.096		0.023422
100.		0.014856

==> anc/Table_lambda_kappa_omega.dat <==
0.01		-0.125		
0.015849	-0.12499	
0.025119	-0.12497	
0.039811	-0.12493	
0.063096	-0.12482	
0.1			-0.12454	
0.15849		-0.12387	
0.25119		-0.12229	
0.39811		-0.11874	
0.63096		-0.11141	
1.			-0.098202	
1.5849		-0.078467	
2.5119		-0.055111	
3.9811		-0.033645	
6.3096		-0.018083	
10.			-0.0087941	
15.849		-0.0039841	
25.119		-0.0017219	
39.811		-0.00072202	
63.096		-0.00029699	
100.		-0.00012069	

==> anc/Table_lambda_omega_kappa.dat <==
0.01		0.12499		
0.015849	0.12498		
0.025119	0.12496		
0.039811	0.1249		
0.063096	0.12475		
0.1			0.12439		
0.15849		0.12349		
0.25119		0.12134		
0.39811		0.11647		
0.63096		0.10633		
1.			0.08812		
1.5849		0.06213		
2.5119		0.035094	
3.9811		0.015602	
6.3096		0.0056581	
10.			0.0017779	
15.849		0.00051055	
25.119		0.00013894	
39.811		0.000036634	
63.096		9.4787e-6	
100.		2.4249e-6	

==> anc/Table_lambda_omega_omega.dat <==
0.01		0.49999	
0.015849	0.49998	
0.025119	0.49996	
0.039811	0.4999	
0.063096	0.49975	
0.1			0.49938	
0.15849		0.49844	
0.25119		0.49612	
0.39811		0.49046	
0.63096		0.4772	
1.			0.44867	
1.5849		0.3959	
2.5119		0.3184	
3.9811		0.23185	
6.3096		0.15644	
10.			0.10108	
15.849		0.064073
25.119		0.040345
39.811		0.025369
63.096		0.015958
100.		0.010046

==> anc/Table_lambda_omega_t.dat <==
0.01		0.0024999
0.015849	0.003962
0.025119	0.0062787
0.039811	0.0099487
0.063096	0.015758
0.1			0.024938
0.15849		0.039378
0.25119		0.061846
0.39811		0.095902
0.63096		0.14451
1.			0.20532
1.5849		0.26274
2.5119		0.28919
3.9811		0.26942
6.3096		0.2178
10.			0.15957
15.849		0.11002
25.119		0.073197
39.811		0.047689
63.096		0.030686
100.		0.019598

==> anc/Table_lambda_t_kappa.dat <==
0.01		-30.		
0.015849	-18.928		
0.025119	-11.942		
0.039811	-7.5337		
0.063096	-4.7516		
0.1			-2.9951		
0.15849		-1.8854		
0.25119		-1.1831		
0.39811		-0.73727	
0.63096		-0.45324	
1.			-0.27203	
1.5849		-0.15739	
2.5119		-0.086757	
3.9811		-0.045245	
6.3096		-0.022304	
10.			-0.010439	
15.849		-0.0046747	
25.119		-0.0020213	
39.811		-0.00085135
63.096		-0.00035189
100.		-0.00014357

==> anc/Table_lambda_t_omega.dat <==
0.01		-280.
0.015849	-176.68
0.025119	-111.48
0.039811	-70.351
0.063096	-44.405
0.1			-28.045
0.15849		-17.737
0.25119		-11.255
0.39811		-7.1977
0.63096		-4.6802
1.			-3.1425
1.5849		-2.2246
2.5119		-1.6916
3.9811		-1.3896
6.3096		-1.2212
10.			-1.1274
15.849		-1.0748
25.119		-1.0447
39.811		-1.0271
63.096		-1.0167
100.		-1.0103

==> anc/Table_lambda_t_t.dat <==
0.01		-0.71429
0.015849	-0.71429
0.025119	-0.71429
0.039811	-0.71431
0.063096	-0.71434
0.1			-0.71443
0.15849		-0.71464
0.25119		-0.71517
0.39811		-0.71646
0.63096		-0.71949
1.			-0.72614
1.5849		-0.73927
2.5119		-0.76164
3.9811		-0.79365
6.3096		-0.83202
10.			-0.87122
15.849		-0.90631
25.119		-0.93465
39.811		-0.95585
63.096		-0.97084
100.		-0.98104

==> anc/Table_tau_kappa.dat <==
0.01	0.067568
0.015849	0.067568
0.025119	0.067567
0.039811	0.067567
0.063096	0.067567
0.1	0.067571
0.15849	0.067604
0.25119	0.067819
0.39811	0.06905
0.63096	0.075076
1.	0.098016
1.5849	0.16065
2.5119	0.28197
3.9811	0.46061
6.3096	0.68262
10.	0.94154
15.849	1.2448
25.119	1.6089
39.811	2.0549
63.096	2.6081
100.	3.299

==> anc/Table_tau_kappa_t.dat <==
0.01		0.0025		
0.015849	0.0039621	
0.025119	0.0062792	
0.039811	0.0099507	
0.063096	0.015766	
0.1			0.024969	
0.15849		0.039501	
0.25119		0.06233		
0.39811		0.097768	
0.63096		0.15142		
1.			0.22881		
1.5849		0.33182		
2.5119		0.45414		
3.9811		0.58101		
6.3096		0.6961		
10.			0.78927		
15.849		0.85855		
25.119		0.90713		
39.811		0.93989		
63.096		0.96146		
100.		0.97543		

==> anc/Table_tau_omega.dat <==
0.01	0.19231
0.015849	0.19232
0.025119	0.19233
0.039811	0.19236
0.063096	0.19243
0.1	0.19264
0.15849	0.19322
0.25119	0.19506
0.39811	0.20171
0.63096	0.22774
1.	0.32439
1.5849	0.6385
2.5119	1.5671
3.9811	4.2852
6.3096	12.447
10.	37.494
15.849	115.34
25.119	359.03
39.811	1124.4
63.096	3535.6
100.	11142.

==> anc/Table_tau_t.dat <==
0.01	1.2345e-6
0.015849	3.101e-6
0.025119	7.7887e-6
0.039811	0.000019561
0.063096	0.000049115
0.1	0.00012325
0.15849	0.00030895
0.25119	0.00077349
0.39811	0.0019466
0.63096	0.0051117
1.	0.015288
1.5849	0.051557
2.5119	0.15681
3.9811	0.36246
6.3096	0.64116
10.	0.94977
15.849	1.2809
25.119	1.6551
39.811	2.1011
63.096	2.6498
100.	3.3346

==> anc/Table_tau_t_omega.dat <==
0.01		120.	
0.015849	75.716	
0.025119	47.774	
0.039811	30.145	
0.063096	19.022	
0.1			12.005	
0.15849		7.579	
0.25119		4.7886	
0.39811		3.0306	
0.63096		1.9241	
1.			1.228	
1.5849		0.78905	
2.5119		0.5104	
3.9811		0.33154	
6.3096		0.21543	
10.			0.13956	
15.849		0.089969
25.119		0.057695
39.811		0.036827
63.096		0.023422
100.		0.014856

==> anc/code_spinhydro_supplemental.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    362515,       9613]
NotebookOptionsPosition[    340198,       9287]
NotebookOutlinePosition[    340631,       9304]
CellTagsIndexPosition[    340588,       9301]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.916375182597357*^9, 3.916375195433135*^9}, 
   3.917331505486603*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"f93b5fa8-6ad1-4d08-b3b0-118bb0128128"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.9239989609110975`*^9, 3.9239989772237887`*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"2f82779d-8fb7-40c5-9aea-60952a99dc9c"],

Cell[CellGroupData[{

Cell["FeynCalc things", "Subsection",
 CellChangeTimes->{{3.9349609810685444`*^9, 3.934960992460537*^9}, {
  3.934990624420554*^9, 3.934990652847165*^9}, {3.9349910281463113`*^9, 
  3.934991028308547*^9}},ExpressionUUID->"f972d150-4e91-427f-a423-\
66313c95592a"],

Cell[CellGroupData[{

Cell["Load the package", "Subsubsection",
 CellChangeTimes->{{3.934990987763831*^9, 
  3.934990995326844*^9}},ExpressionUUID->"6f84c145-07b6-4ccd-886a-\
e56e31ab4c76"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"<<", "FeynCalc`"}]], "Input",
 CellLabel->"In[3]:=",ExpressionUUID->"9cbb8839-670a-4c45-8ded-c6c1176963b2"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"FeynCalc \"\>", "Text",
    StripOnInput->False,
    FontWeight->Bold], "\[InvisibleSpace]", 
   StyleBox["\<\"9.3.1 (stable version). For help, use the \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox[
      RowBox[{"documentation", " ", "center"}],
      BaseStyle->"Link",
      ButtonData:>"paclet:FeynCalc/",
      ButtonNote->"paclet:FeynCalc/"],
     DisplayForm], "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox["\<\", check out the \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox["wiki",
      BaseStyle->"Hyperlink",
      ButtonData:>{
        URL["https://github.com/FeynCalc/feyncalc/wiki"], None},
      ButtonNote->"https://github.com/FeynCalc/feyncalc/wiki"],
     DisplayForm], "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox["\<\" or visit the \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox[
      RowBox[{"forum", "."}],
      BaseStyle->"Hyperlink",
      ButtonData:>{
        URL["https://github.com/FeynCalc/feyncalc/discussions"], None},
      ButtonNote->"http://www.feyncalc.org/forum/"],
     DisplayForm], "Text",
    StripOnInput->False]}],
  SequenceForm[
   Style["FeynCalc ", "Text", Bold], 
   Style["9.3.1 (stable version). For help, use the ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox[
     "documentation center", BaseStyle -> "Link", ButtonData :> 
      "paclet:FeynCalc/", ButtonNote -> "paclet:FeynCalc/"]], "Text"], 
   Style[", check out the ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox["wiki", ButtonData :> {
        URL["https://github.com/FeynCalc/feyncalc/wiki"], None}, BaseStyle -> 
      "Hyperlink", ButtonNote -> 
      "https://github.com/FeynCalc/feyncalc/wiki"]], "Text"], 
   Style[" or visit the ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox["forum.", ButtonData :> {
        URL["https://github.com/FeynCalc/feyncalc/discussions"], None}, 
      BaseStyle -> "Hyperlink", ButtonNote -> 
      "http://www.feyncalc.org/forum/"]], "Text"]],
  Editable->False]], "Print",
 CellChangeTimes->{3.9349916227465787`*^9, 3.941103637205917*^9, 
  3.9526736765398817`*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"997fcec9-d0cf-4954-824c-1d6381f5a529"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"To save your and our time, please check our \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox["FAQ",
      BaseStyle->"Hyperlink",
      ButtonData:>{
        URL["https://github.com/FeynCalc/feyncalc/wiki/FAQ"], None},
      ButtonNote->"https://github.com/FeynCalc/feyncalc/wiki"],
     DisplayForm], "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox["\<\" for answers to some common FeynCalc questions.\"\>", "Text",
    StripOnInput->False]}],
  SequenceForm[
   Style["To save your and our time, please check our ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox["FAQ", ButtonData :> {
        URL["https://github.com/FeynCalc/feyncalc/wiki/FAQ"], None}, 
      BaseStyle -> "Hyperlink", ButtonNote -> 
      "https://github.com/FeynCalc/feyncalc/wiki"]], "Text"], 
   Style[" for answers to some common FeynCalc questions.", "Text"]],
  Editable->False]], "Print",
 CellChangeTimes->{3.9349916227465787`*^9, 3.941103637205917*^9, 
  3.952673676571121*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"70ebc1de-a2c5-4a51-a743-967fd738cf13"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"See also the supplied \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox[
      RowBox[{"examples", "."}],
      BaseStyle->"Hyperlink",
      ButtonFunction:>SystemOpen[
        FileNameJoin[{FeynCalc`$FeynCalcDirectory, "Examples"}]],
      Evaluator->Automatic,
      Method->"Preemptive"],
     DisplayForm], "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox["\<\" If you use FeynCalc in your research, please cite\"\>", 
    "Text",
    StripOnInput->False]}],
  SequenceForm[
   Style["See also the supplied ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox[
     "examples.", BaseStyle -> "Hyperlink", ButtonFunction :> SystemOpen[
        FileNameJoin[{FeynCalc`$FeynCalcDirectory, "Examples"}]], Evaluator -> 
      Automatic, Method -> "Preemptive"]], "Text"], 
   Style[" If you use FeynCalc in your research, please cite", "Text"]],
  Editable->False]], "Print",
 CellChangeTimes->{3.9349916227465787`*^9, 3.941103637205917*^9, 
  3.952673676571121*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"1ef242a7-f87f-413e-a0b8-35d14d6da6cf"],

Cell[BoxData[
 StyleBox["\<\" \[Bullet] V. Shtabovenko, R. Mertig and F. Orellana, \
Comput.Phys.Commun. 256 (2020) 107478, arXiv:2001.04407.\"\>", "Text",
  StripOnInput->False]], "Print",
 CellChangeTimes->{3.9349916227465787`*^9, 3.941103637205917*^9, 
  3.9526736765867424`*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"3e8550a9-a4de-4c7f-85c0-b1ab07510365"],

Cell[BoxData[
 StyleBox["\<\" \[Bullet] V. Shtabovenko, R. Mertig and F. Orellana, \
Comput.Phys.Commun. 207 (2016) 432-444, arXiv:1601.01167.\"\>", "Text",
  StripOnInput->False]], "Print",
 CellChangeTimes->{3.9349916227465787`*^9, 3.941103637205917*^9, 
  3.9526736765867424`*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"4bdc9aeb-55a6-4e4a-82c2-afda6a11227b"],

Cell[BoxData[
 StyleBox["\<\" \[Bullet] R. Mertig, M. B\[ODoubleDot]hm, and A. Denner, \
Comput. Phys. Commun. 64 (1991) 345-359.\"\>", "Text",
  StripOnInput->False]], "Print",
 CellChangeTimes->{3.9349916227465787`*^9, 3.941103637205917*^9, 
  3.9526736765867424`*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"5625dfa4-c883-4251-baf4-f07e1423a187"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Various tensors and momenta", "Subsubsection",
 CellChangeTimes->{{3.934990997887536*^9, 
  3.934991019669105*^9}},ExpressionUUID->"b398d793-b772-4338-9e39-\
b0d00fa67997"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"MT", "[", 
    RowBox[{"\[Mu]_", ",", "\[Nu]_"}], "]"}], ":=", 
   RowBox[{"Pair", "[", 
    RowBox[{
     RowBox[{"LorentzIndex", "[", "\[Mu]", "]"}], ",", 
     RowBox[{"LorentzIndex", "[", "\[Nu]", "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"FV", "[", 
    RowBox[{"p_", ",", "\[Mu]_"}], "]"}], ":=", 
   RowBox[{"Pair", "[", 
    RowBox[{
     RowBox[{"LorentzIndex", "[", "\[Mu]", "]"}], ",", 
     RowBox[{"Momentum", "[", "p", "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SP", "[", 
    RowBox[{"u", ",", "u"}], "]"}], "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Delta", "[", 
   RowBox[{"\[Mu]_", ",", "\[Nu]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"MT", "[", 
    RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], "-", 
   RowBox[{
    RowBox[{"FV", "[", 
     RowBox[{"u", ",", "\[Mu]"}], "]"}], 
    RowBox[{"FV", "[", 
     RowBox[{"u", ",", "\[Nu]"}], "]"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{"DeltaShear", "[", 
   RowBox[{"\[Mu]_", ",", "\[Nu]_", ",", "\[Alpha]_", ",", "\[Rho]_"}], "]"}],
   ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "2"}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Delta", "[", 
        RowBox[{"\[Mu]", ",", "\[Alpha]"}], "]"}], 
       RowBox[{"Delta", "[", 
        RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Delta", "[", 
        RowBox[{"\[Nu]", ",", "\[Alpha]"}], "]"}], 
       RowBox[{"Delta", "[", 
        RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "3"}], ")"}], 
    RowBox[{"Delta", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], 
    RowBox[{"Delta", "[", 
     RowBox[{"\[Alpha]", ",", "\[Rho]"}], "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ProjK", "[", 
    RowBox[{"p_", ",", "\[Mu]_", ",", "\[Nu]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"MT", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"FV", "[", 
       RowBox[{"p", ",", "\[Mu]"}], "]"}], 
      RowBox[{"FV", "[", 
       RowBox[{"p", ",", "\[Nu]"}], "]"}]}], 
     SuperscriptBox["m", "2"]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Proj\[CapitalXi]", "[", 
    RowBox[{"p_", ",", "\[Mu]_", ",", "\[Nu]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Delta", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], "+", 
    FractionBox[
     RowBox[{"Contract", "[", 
      RowBox[{
       RowBox[{"Delta", "[", 
        RowBox[{"\[Mu]", ",", "\[Alpha]"}], "]"}], 
       RowBox[{"FV", "[", 
        RowBox[{"p", ",", "\[Alpha]"}], "]"}], 
       RowBox[{"Delta", "[", 
        RowBox[{"\[Nu]", ",", "\[Beta]"}], "]"}], 
       RowBox[{"FV", "[", 
        RowBox[{"p", ",", "\[Beta]"}], "]"}]}], "]"}], 
     SuperscriptBox[
      RowBox[{"SP", "[", 
       RowBox[{"p", ",", "u"}], "]"}], "2"]]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.889578920723674*^9, 3.889578933974981*^9}, {
   3.889600472491392*^9, 3.8896005239798455`*^9}, {3.9000428167917533`*^9, 
   3.9000428230911283`*^9}, {3.900042911472766*^9, 3.900042911678948*^9}, {
   3.931337491835643*^9, 3.9313375989649825`*^9}, {3.93133916640383*^9, 
   3.931339166978263*^9}, {3.9315314237707715`*^9, 3.931531430747278*^9}, {
   3.9315318198305025`*^9, 3.9315318200110407`*^9}, {3.931539325283759*^9, 
   3.931539384451011*^9}, {3.9315394212726173`*^9, 3.9315394262690096`*^9}, {
   3.9315395723245087`*^9, 3.9315395768765707`*^9}, 3.9350337424824467`*^9},
 CellLabel->"In[4]:=",ExpressionUUID->"e67de964-eff8-4a8b-81cd-b7e0827ed295"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"FCClearScalarProducts", "[", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SP", "[", 
    RowBox[{"k", ",", "k"}], "]"}], "=", 
   SuperscriptBox["m", "2"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SP", "[", 
    RowBox[{"k1", ",", "k1"}], "]"}], "=", 
   SuperscriptBox["m", "2"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SP", "[", 
    RowBox[{"k2", ",", "k2"}], "]"}], "=", 
   SuperscriptBox["m", "2"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SP", "[", 
    RowBox[{"kp", ",", "kp"}], "]"}], "=", 
   SuperscriptBox["m", "2"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SP", "[", 
    RowBox[{"k", ",", "s"}], "]"}], "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SP", "[", 
    RowBox[{"k1", ",", "s1"}], "]"}], "=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SP", "[", 
    RowBox[{"k2", ",", "s2"}], "]"}], "=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SP", "[", 
    RowBox[{"kp", ",", "sp"}], "]"}], "=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SP", "[", 
    RowBox[{"k", ",", "sbar"}], "]"}], "=", "0"}], ";"}]}], "Input",
 CellChangeTimes->{{3.9293683757501574`*^9, 3.929368376060116*^9}, {
   3.931408439561388*^9, 3.9314084428509216`*^9}, 3.934965694381222*^9},
 CellLabel->"In[11]:=",ExpressionUUID->"d2597698-bcb3-4790-940f-fbc611b945cb"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Thermodynamic basics", "Subsection",
 CellChangeTimes->{{3.9349906632264557`*^9, 
  3.934990676231348*^9}},ExpressionUUID->"8f3db425-7851-460f-8fd7-\
ed3c84b8aecd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"*", "Set", " ", 
     RowBox[{"spin", ":", " ", 
      RowBox[{
       RowBox[{
       "If", " ", "you", " ", "want", " ", "to", " ", "change", " ", "to", 
        " ", "ss"}], "!=", 
       RowBox[{"1", "/", "2"}]}]}]}], ",", " ", 
    RowBox[{
    "make", " ", "sure", " ", "to", " ", "also", " ", "adjust", " ", "the", 
     " ", "explicit", " ", "form", " ", "of", " ", "the", " ", "transition", 
     " ", "rates", " ", 
     RowBox[{"etc", "."}]}]}], "**)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ss", "=", 
     FractionBox["1", "2"]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"g", "=", 
     RowBox[{
      RowBox[{"2", "ss"}], "+", "1"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.931317544086522*^9, 3.931317547406821*^9}, {
  3.9313175871288953`*^9, 3.9313176073554688`*^9}, {3.9313176487753954`*^9, 
  3.93131765480132*^9}, {3.9313200200857043`*^9, 3.931320021536104*^9}, {
  3.9314067979436216`*^9, 3.931406825708996*^9}, {3.934991482091964*^9, 
  3.9349914844059563`*^9}, {3.934991518068691*^9, 3.934991543901636*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"c00e3c1d-1048-47c8-b70a-a4aec50b70a9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"BickleyKiRec", ",", "Listable"}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"BickleyKiRec", "[", 
    RowBox[{
     RowBox[{"n_Integer", "?", "NonPositive"}], ",", "z_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], "^", "n"}], " ", 
    RowBox[{
     SuperscriptBox["BesselK", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", 
         RowBox[{"-", "n"}]}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"0", ",", "z"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"BickleyKiRec", "[", 
    RowBox[{"1", ",", "z_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", "2"}], " ", "\[Pi]", " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"z", " ", 
       RowBox[{
        RowBox[{"BesselK", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}], ",", "z"}], "]"}], " ", ".", " ", 
        RowBox[{"StruveL", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", "z"}], "]"}]}]}]}], 
     ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"BickleyKiRec", "[", 
    RowBox[{"n_Integer", ",", "z_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "zl", "}"}], ",", 
     RowBox[{
      RowBox[{"Set", "@@", 
       RowBox[{"Hold", "[", 
        RowBox[{
         RowBox[{"BickleyKiRec", "[", 
          RowBox[{"n", ",", "zl_"}], "]"}], ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"zl", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"BickleyKiRec", "[", 
                RowBox[{
                 RowBox[{"n", "-", "3"}], ",", "zl"}], "]"}], "-", 
               RowBox[{"BickleyKiRec", "[", 
                RowBox[{
                 RowBox[{"n", "-", "1"}], ",", "zl"}], "]"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"n", "-", "2"}], ")"}], " ", 
             RowBox[{"BickleyKiRec", "[", 
              RowBox[{
               RowBox[{"n", "-", "2"}], ",", "zl"}], "]"}]}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"n", "-", "1"}], ")"}]}]}], "]"}]}], ";", 
      RowBox[{"BickleyKiRec", "[", 
       RowBox[{"n", ",", "z"}], "]"}]}]}], "]"}]}], ";"}]}], "Input",
 CellLabel->"In[23]:=",ExpressionUUID->"e101c550-5947-4e2f-ae2b-73dae89e2acc"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Nl", "[", 
    RowBox[{"j_", ",", "l_"}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"j", "==", "0"}], ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"l", "==", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"l", "==", "1"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], "]"}], ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"j", "==", "1"}], ",", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"l", "==", "0"}], ",", 
         RowBox[{"{", "0", "}"}], ",", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"l", "==", "2"}], ",", 
           RowBox[{"{", "0", "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"Print", "[", "\"\<Unknown index!\>\"", "]"}]}], "]"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.934990865449759*^9, 3.934990868713788*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"794c36dc-163d-4b1f-b318-2d57f254063b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Inq", "[", 
    RowBox[{"n_", ",", "q_", ",", "z_", ",", "\[Beta]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"g", " ", 
      RowBox[{"\[Beta]", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "n"}], "-", "2"}], ")"}]}], " ", 
      RowBox[{"z", "^", 
       RowBox[{"(", 
        RowBox[{"n", "+", "2"}], ")"}]}], " ", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "^", "j"}], " ", 
         RowBox[{"Binomial", "[", 
          RowBox[{
           RowBox[{"q", "+", "1"}], ",", "j"}], "]"}], " ", 
         RowBox[{"BickleyKiRec", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"j", "-", "1"}], ")"}]}], "-", "n"}], ",", "z"}], 
          "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "0", ",", 
          RowBox[{"q", "+", "1"}]}], "}"}]}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "q"}], "+", "1"}], ")"}], "!!"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", " ", 
        RowBox[{"\[Pi]", "^", "2"}]}], ")"}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Jnq", "[", 
    RowBox[{"n_", ",", "q_", ",", "z_", ",", "\[Beta]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"\[Beta]", "^", 
     RowBox[{"-", "1"}]}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Inq", "[", 
       RowBox[{
        RowBox[{"n", "-", "1"}], ",", 
        RowBox[{"q", "-", "1"}], ",", "z", ",", "\[Beta]"}], "]"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "-", 
         RowBox[{"2", "q"}]}], ")"}], 
       RowBox[{"Inq", "[", 
        RowBox[{
         RowBox[{"n", "-", "1"}], ",", "q", ",", "z", ",", "\[Beta]"}], 
        "]"}]}]}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{3.934992187594549*^9},
 CellLabel->"In[28]:=",ExpressionUUID->"257150ad-3414-41fb-91b8-0f5e07e05c5d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Dnq", "[", 
    RowBox[{"n_", ",", "q_", ",", "z_", ",", "\[Beta]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"Jnq", "[", 
      RowBox[{
       RowBox[{"n", "+", "1"}], ",", "q", ",", "z", ",", "\[Beta]"}], "]"}], 
     " ", 
     RowBox[{"Jnq", "[", 
      RowBox[{
       RowBox[{"n", "-", "1"}], ",", "q", ",", "z", ",", "\[Beta]"}], "]"}]}],
     "-", 
    RowBox[{
     RowBox[{"Jnq", "[", 
      RowBox[{"n", ",", "q", ",", "z", ",", "\[Beta]"}], "]"}], " ", 
     RowBox[{"Jnq", "[", 
      RowBox[{"n", ",", "q", ",", "z", ",", "\[Beta]"}], "]"}]}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Gnm", "[", 
    RowBox[{"n_", ",", "m_", ",", "z_", ",", "\[Beta]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"Jnq", "[", 
      RowBox[{"n", ",", "0", ",", "z", ",", "\[Beta]"}], "]"}], " ", 
     RowBox[{"Jnq", "[", 
      RowBox[{"m", ",", "0", ",", "z", ",", "\[Beta]"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"Jnq", "[", 
      RowBox[{
       RowBox[{"n", "-", "1"}], ",", "0", ",", "z", ",", "\[Beta]"}], "]"}], 
     " ", 
     RowBox[{"Jnq", "[", 
      RowBox[{
       RowBox[{"m", "+", "1"}], ",", "0", ",", "z", ",", "\[Beta]"}], 
      "]"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.93499079348013*^9, 3.9349907940548086`*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"f90b58c0-5110-49cd-989d-5eef193ce00b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"WNorm", "[", 
    RowBox[{"l_", ",", "z_", ",", "\[Beta]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], "^", "l"}], "/", 
    RowBox[{"Jnq", "[", 
     RowBox[{
      RowBox[{"2", " ", "l"}], ",", "l", ",", "z", ",", "\[Beta]"}], 
     "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"DMatrix", "[", 
    RowBox[{"l_", ",", "i_", ",", "z_", ",", "\[Beta]_"}], "]"}], ":=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Jnq", "[", 
        RowBox[{
         RowBox[{"k", "+", "j", "+", 
          RowBox[{"2", " ", "l"}]}], ",", "l", ",", "z", ",", "\[Beta]"}], 
        "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "0", ",", "i"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", "i"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"a", "[", 
    RowBox[{"l_", ",", "i_", ",", "j_", ",", "z_", ",", "\[Beta]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"i", ">=", "j"}], ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Inverse", "[", 
            RowBox[{"DMatrix", "[", 
             RowBox[{"l", ",", "i", ",", "z", ",", "\[Beta]"}], "]"}], "]"}], 
           "[", 
           RowBox[{"[", 
            RowBox[{"j", "+", "1"}], "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"i", "+", "1"}], "]"}], "]"}], " ", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"Jnq", "[", 
           RowBox[{
            RowBox[{"2", " ", "l"}], ",", "l", ",", "z", ",", "\[Beta]"}], 
           "]"}], "]"}]}], ")"}], "/", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Inverse", "[", 
           RowBox[{"DMatrix", "[", 
            RowBox[{"l", ",", "i", ",", "z", ",", "\[Beta]"}], "]"}], "]"}], 
          "[", 
          RowBox[{"[", 
           RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"i", "+", "1"}], "]"}], "]"}], "]"}]}], ",", "0"}], "]"}], 
    " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], "^", "i"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"HPoly", "[", 
    RowBox[{
    "j_", ",", "l_", ",", "k_", ",", "u_", ",", "n_", ",", "z_", ",", 
     "\[Beta]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"j", "==", "0"}], ",", "1", ",", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"j", "==", "1"}], ",", 
          RowBox[{"g", "/", "2"}]}], "]"}]}], "]"}], " ", 
      RowBox[{"WNorm", "[", 
       RowBox[{"l", ",", "z", ",", "\[Beta]"}], "]"}], " ", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"a", "[", 
          RowBox[{"l", ",", 
           RowBox[{
            RowBox[{"Nl", "[", 
             RowBox[{"j", ",", "l"}], "]"}], "[", 
            RowBox[{"[", "x", "]"}], "]"}], ",", "n", ",", "z", ",", 
           "\[Beta]"}], "]"}], " ", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"a", "[", 
             RowBox[{"l", ",", 
              RowBox[{
               RowBox[{"Nl", "[", 
                RowBox[{"j", ",", "l"}], "]"}], "[", 
               RowBox[{"[", "x", "]"}], "]"}], ",", "q", ",", "z", ",", 
              "\[Beta]"}], "]"}], " ", 
            RowBox[{
             RowBox[{"Contract", "[", 
              RowBox[{
               RowBox[{"FV", "[", 
                RowBox[{"k", ",", "\[Alpha]"}], "]"}], 
               RowBox[{"FV", "[", 
                RowBox[{"u", ",", "\[Alpha]"}], "]"}]}], "]"}], "^", "q"}]}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", "0", ",", 
             RowBox[{
              RowBox[{"Nl", "[", 
               RowBox[{"j", ",", "l"}], "]"}], "[", 
              RowBox[{"[", "x", "]"}], "]"}]}], "}"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "1", ",", 
          RowBox[{"Length", "[", 
           RowBox[{"Nl", "[", 
            RowBox[{"j", ",", "l"}], "]"}], "]"}]}], "}"}]}], "]"}]}], ")"}], 
    "/", 
    RowBox[{"l", "!"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9349908236422653`*^9, 3.9349908237965417`*^9}, {
   3.934990874176519*^9, 3.934990888281722*^9}, 3.9349921914584513`*^9},
 CellLabel->"In[32]:=",ExpressionUUID->"1b412798-3e94-4879-ab2d-20d0e96796b5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"F", "[", 
    RowBox[{
    "j_", ",", "l_", ",", "r_", ",", "n_", ",", "z_", ",", "\[Beta]_"}], 
    "]"}], ":=", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"j", "==", "0"}], ",", "1", ",", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"j", "==", "1"}], ",", 
        RowBox[{"g", "/", "2"}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"5", " ", "g"}], ")"}], "/", "8"}]}], "]"}]}], "]"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], "^", "l"}], " ", 
    RowBox[{"WNorm", "[", 
     RowBox[{"l", ",", "z", ",", "\[Beta]"}], "]"}], " ", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"a", "[", 
        RowBox[{"l", ",", 
         RowBox[{
          RowBox[{"Nl", "[", 
           RowBox[{"j", ",", "l"}], "]"}], "[", 
          RowBox[{"[", "x", "]"}], "]"}], ",", "n", ",", "z", ",", 
         "\[Beta]"}], "]"}], " ", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"a", "[", 
           RowBox[{"l", ",", 
            RowBox[{
             RowBox[{"Nl", "[", 
              RowBox[{"j", ",", "l"}], "]"}], "[", 
             RowBox[{"[", "x", "]"}], "]"}], ",", "q", ",", "z", ",", 
            "\[Beta]"}], "]"}], 
          RowBox[{"Jnq", "[", 
           RowBox[{
            RowBox[{"q", "-", "r", "+", 
             RowBox[{"2", "l"}]}], ",", "l", ",", "z", ",", "\[Beta]"}], 
           "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"q", ",", "0", ",", 
           RowBox[{
            RowBox[{"Nl", "[", 
             RowBox[{"j", ",", "l"}], "]"}], "[", 
            RowBox[{"[", "x", "]"}], "]"}]}], "}"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "1", ",", 
        RowBox[{"Length", "[", 
         RowBox[{"Nl", "[", 
          RowBox[{"j", ",", "l"}], "]"}], "]"}]}], "}"}]}], "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9349908773813543`*^9, 3.9349908991288614`*^9}, {
  3.93499219456116*^9, 3.934992196560463*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"8886ebcd-806a-41bb-8934-ad563cbfdde3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{"z_", ",", "\[Beta]_"}], "]"}], ":=", 
   RowBox[{"Inq", "[", 
    RowBox[{"2", ",", "0", ",", "z", ",", "\[Beta]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"P", "[", 
    RowBox[{"z_", ",", "\[Beta]_"}], "]"}], ":=", 
   RowBox[{"Inq", "[", 
    RowBox[{"2", ",", "1", ",", "z", ",", "\[Beta]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"n", "[", 
    RowBox[{"z_", ",", "\[Beta]_"}], "]"}], ":=", 
   RowBox[{"Inq", "[", 
    RowBox[{"1", ",", "0", ",", "z", ",", "\[Beta]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"h", "[", 
    RowBox[{"z_", ",", "\[Beta]_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{
     RowBox[{"\[Epsilon]", "[", 
      RowBox[{"z", ",", "\[Beta]"}], "]"}], "+", 
     RowBox[{"P", "[", 
      RowBox[{"z", ",", "\[Beta]"}], "]"}]}], 
    RowBox[{"n", "[", 
     RowBox[{"z", ",", "\[Beta]"}], "]"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"H", "[", 
    RowBox[{"z_", ",", "\[Beta]_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"Inq", "[", 
       RowBox[{"2", ",", "0", ",", "z", ",", "\[Beta]"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Epsilon]", "[", 
         RowBox[{"z", ",", "\[Beta]"}], "]"}], "+", 
        RowBox[{"P", "[", 
         RowBox[{"z", ",", "\[Beta]"}], "]"}]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"Inq", "[", 
       RowBox[{"3", ",", "0", ",", "z", ",", "\[Beta]"}], "]"}], 
      RowBox[{"n", "[", 
       RowBox[{"z", ",", "\[Beta]"}], "]"}]}]}], 
    RowBox[{"Dnq", "[", 
     RowBox[{"2", ",", "0", ",", "z", ",", "\[Beta]"}], "]"}]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Hbar", "[", 
    RowBox[{"z_", ",", "\[Beta]_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"Inq", "[", 
       RowBox[{"1", ",", "0", ",", "z", ",", "\[Beta]"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Epsilon]", "[", 
         RowBox[{"z", ",", "\[Beta]"}], "]"}], "+", 
        RowBox[{"P", "[", 
         RowBox[{"z", ",", "\[Beta]"}], "]"}]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"Inq", "[", 
       RowBox[{"2", ",", "0", ",", "z", ",", "\[Beta]"}], "]"}], 
      RowBox[{"n", "[", 
       RowBox[{"z", ",", "\[Beta]"}], "]"}]}]}], 
    RowBox[{"Dnq", "[", 
     RowBox[{"2", ",", "0", ",", "z", ",", "\[Beta]"}], "]"}]]}], 
  ";"}]}], "Input",
 CellLabel->"In[37]:=",ExpressionUUID->"ba62ffdc-571b-48a3-90b1-8af883f8cc8f"]
}, Closed]],

Cell[CellGroupData[{

Cell["Method for computing collision integrals", "Subsection",
 CellChangeTimes->{{3.9349912322127533`*^9, 3.934991253472104*^9}, {
  3.934991382278511*^9, 
  3.9349913835868063`*^9}},ExpressionUUID->"15199e8f-125b-4c3c-80f4-\
fdc5aa7add94"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubscriptBox["k", "1"], ",", 
  RowBox[{
   SubscriptBox["k", "2"], "-", "integrals"}]}]], "Subsubsection",
 CellChangeTimes->{{3.9349912772810535`*^9, 
  3.934991302553475*^9}},ExpressionUUID->"05ba0ee8-a38b-46ad-8211-\
6b431bb30557"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Performk1k2Ints", "[", 
   RowBox[{
   "M_", ",", "k1_", ",", "k2_", ",", "k_", ",", "kp_", ",", "m_", ",", 
    "u_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "S", ",", "PT", ",", "DeltaT", ",", "IndexList", ",", "CTensor", ",", 
      "CFactor", ",", "MExp", ",", "MExpInt", ",", "A1", ",", "A2", ",", "A3",
       ",", "n", ",", "MExpNew"}], "}"}], ",", "\n", 
    RowBox[{
     RowBox[{"S", "=", 
      RowBox[{"Contract", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"FV", "[", 
           RowBox[{"k", ",", "\[Xi]"}], "]"}], "+", 
          RowBox[{"FV", "[", 
           RowBox[{"kp", ",", "\[Xi]"}], "]"}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"FV", "[", 
           RowBox[{"k", ",", "\[Xi]"}], "]"}], "+", 
          RowBox[{"FV", "[", 
           RowBox[{"kp", ",", "\[Xi]"}], "]"}]}], ")"}]}], "]"}]}], ";", "\n", 
     RowBox[{
      RowBox[{"SP", "[", 
       RowBox[{"k", ",", "k"}], "]"}], "=", 
      RowBox[{"m", "^", "2"}]}], ";", 
     RowBox[{
      RowBox[{"SP", "[", 
       RowBox[{"k1", ",", "k1"}], "]"}], "=", 
      RowBox[{"m", "^", "2"}]}], ";", 
     RowBox[{
      RowBox[{"SP", "[", 
       RowBox[{"k2", ",", "k2"}], "]"}], "=", 
      RowBox[{"m", "^", "2"}]}], ";", 
     RowBox[{
      RowBox[{"SP", "[", 
       RowBox[{"kp", ",", "kp"}], "]"}], "=", 
      RowBox[{"m", "^", "2"}]}], ";", 
     RowBox[{
      RowBox[{"SP", "[", 
       RowBox[{"u", ",", "u"}], "]"}], "=", "1"}], ";", "\n", 
     RowBox[{
      RowBox[{"PT", "[", "\[Mu]_", "]"}], ":=", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"FV", "[", 
          RowBox[{"k", ",", "\[Mu]"}], "]"}], "+", 
         RowBox[{"FV", "[", 
          RowBox[{"kp", ",", "\[Mu]"}], "]"}]}], ")"}], "/", 
       RowBox[{"Sqrt", "[", "S", "]"}]}]}], ";", "\n", 
     RowBox[{
      RowBox[{"DeltaT", "[", 
       RowBox[{"\[Mu]_", ",", "\[Nu]_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"MT", "[", 
        RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], "-", 
       RowBox[{
        RowBox[{"PT", "[", "\[Mu]", "]"}], " ", 
        RowBox[{"PT", "[", "\[Nu]", "]"}]}]}]}], ";", "\n", 
     RowBox[{
      RowBox[{"IndexList", "[", 
       RowBox[{"f_", ",", "letter_"}], "]"}], ":=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"StringJoin", "[", 
         RowBox[{
          RowBox[{"ToString", "[", "letter", "]"}], ",", 
          RowBox[{"ToString", "[", 
           RowBox[{"f", "[", 
            RowBox[{"[", "j", "]"}], "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", 
          RowBox[{"Length", "[", "f", "]"}]}], "}"}]}], "]"}]}], ";", "\n", 
     RowBox[{
      RowBox[{"CTensor", "[", 
       RowBox[{"n_", ",", "q_", ",", "letter_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "q"}], "-", "1"}], ")"}], "!!"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "q"}], ")"}], "!"}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"n", "-", 
             RowBox[{"2", "q"}]}], ")"}], "!"}]}], ")"}]}], " ", 
       RowBox[{"Sum", "[", "\n", 
        RowBox[{
         RowBox[{
          RowBox[{"Product", "[", 
           RowBox[{
            RowBox[{"DeltaT", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"IndexList", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Permutations", "[", 
                   RowBox[{"Range", "[", 
                    RowBox[{"1", ",", "n"}], "]"}], "]"}], "[", 
                  RowBox[{"[", "l1", "]"}], "]"}], ",", "letter"}], "]"}], 
               "[", 
               RowBox[{"[", "j", "]"}], "]"}], ",", 
              RowBox[{
               RowBox[{"IndexList", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Permutations", "[", 
                   RowBox[{"Range", "[", 
                    RowBox[{"1", ",", "n"}], "]"}], "]"}], "[", 
                  RowBox[{"[", "l1", "]"}], "]"}], ",", "letter"}], "]"}], 
               "[", 
               RowBox[{"[", 
                RowBox[{"j", "+", "1"}], "]"}], "]"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "1", ",", 
              RowBox[{
               RowBox[{"2", "q"}], "-", "1"}], ",", "2"}], "}"}]}], "]"}], 
          "\n", 
          RowBox[{"Product", "[", 
           RowBox[{
            RowBox[{"PT", "[", 
             RowBox[{
              RowBox[{"IndexList", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Permutations", "[", 
                  RowBox[{"Range", "[", 
                   RowBox[{"1", ",", "n"}], "]"}], "]"}], "[", 
                 RowBox[{"[", "l1", "]"}], "]"}], ",", "letter"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", 
              RowBox[{
               RowBox[{"2", "q"}], "+", "1"}], ",", "n"}], "}"}]}], "]"}]}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"l1", ",", "1", ",", 
           RowBox[{"Length", "[", 
            RowBox[{"Permutations", "[", 
             RowBox[{"Range", "[", 
              RowBox[{"1", ",", "n"}], "]"}], "]"}], "]"}]}], "}"}]}], 
        "]"}]}]}], ";", "\n", 
     RowBox[{
      RowBox[{"CFactor", "[", 
       RowBox[{"n_", ",", "q_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"S", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"1", "/", "2"}], " ", 
            RowBox[{"(", 
             RowBox[{"n", "-", 
              RowBox[{"2", " ", "q"}], "+", "1"}], ")"}]}], ")"}]}], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"S", "-", 
            RowBox[{"4", " ", 
             RowBox[{"m", "^", "2"}]}]}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"1", "/", "2"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "q"}], "+", "1"}], ")"}]}], ")"}]}]}], ")"}], 
       "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "^", "n"}], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "q"}], "+", "1"}], ")"}], "!!"}]}], ")"}]}]}], 
     ";", "\n", 
     RowBox[{"MExp", "=", 
      RowBox[{"Expand", "[", 
       RowBox[{"ExpandScalarProduct", "[", 
        RowBox[{"M", "/.", 
         RowBox[{"{", 
          RowBox[{"k2", "->", 
           RowBox[{"k", "+", "kp", "-", "k1"}]}], "}"}]}], "]"}], "]"}]}], 
     ";", "\n", 
     RowBox[{"MExpInt", "=", "0"}], ";", "\n", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{
       "*", "Check", " ", "if", " ", "expression", " ", "is", " ", "a", " ", 
        "single", " ", "term"}], ",", " ", 
       RowBox[{"otherwise", " ", "trouble", " ", "with", " ", 
        RowBox[{"Length", "[", "]"}]}]}], "**)"}], "\n", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"FreeQ", "[", 
          RowBox[{"MExp", ",", "Plus"}], "]"}], "==", "True"}], " ", "&&", 
        RowBox[{
         RowBox[{"FreeQ", "[", 
          RowBox[{"MExp", ",", "Minus"}], "]"}], "==", "True"}]}], ",", 
       RowBox[{
        RowBox[{"MExp", "=", 
         RowBox[{"{", "MExp", "}"}]}], ";", 
        RowBox[{"Print", "[", "\"\<Only one term...\>\"", "]"}]}]}], "]"}], 
     ";", "\n", 
     RowBox[{"Do", "[", "\n", 
      RowBox[{
       RowBox[{
        RowBox[{"A1", "=", 
         RowBox[{"Exponent", "[", 
          RowBox[{
           RowBox[{"MExp", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", 
           RowBox[{"Contract", "[", 
            RowBox[{
             RowBox[{"FV", "[", 
              RowBox[{"k", ",", "\[Alpha]"}], "]"}], " ", 
             RowBox[{"FV", "[", 
              RowBox[{"k1", ",", "\[Alpha]"}], "]"}]}], "]"}]}], "]"}]}], ";",
         "\n", 
        RowBox[{"A2", "=", 
         RowBox[{"Exponent", "[", 
          RowBox[{
           RowBox[{"MExp", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", 
           RowBox[{"Contract", "[", 
            RowBox[{
             RowBox[{"FV", "[", 
              RowBox[{"u", ",", "\[Alpha]"}], "]"}], " ", 
             RowBox[{"FV", "[", 
              RowBox[{"k1", ",", "\[Alpha]"}], "]"}]}], "]"}]}], "]"}]}], ";",
         "\n", 
        RowBox[{"A3", "=", 
         RowBox[{"Exponent", "[", 
          RowBox[{
           RowBox[{"MExp", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", 
           RowBox[{"Contract", "[", 
            RowBox[{
             RowBox[{"FV", "[", 
              RowBox[{"kp", ",", "\[Alpha]"}], "]"}], " ", 
             RowBox[{"FV", "[", 
              RowBox[{"k1", ",", "\[Alpha]"}], "]"}]}], "]"}]}], "]"}]}], ";",
         "\n", 
        RowBox[{"n", "=", 
         RowBox[{"A1", "+", "A2", "+", "A3"}]}], ";", "\n", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"A1", "<", "0"}], "||", 
           RowBox[{"A2", "<", "0"}], "||", 
           RowBox[{"A3", "<", "0"}]}], ",", 
          RowBox[{
          "Print", "[", 
           "\"\<Careful: Negative powers of \!\(\*SubscriptBox[\(E\), \(k1\)]\
\),\!\(\*SubscriptBox[\(E\), \(k2\)]\),\!\(\*SubscriptBox[\(E\), \(k'\)]\) \
are not yet implemented!\>\"", "]"}]}], "]"}], ";", "\n", 
        RowBox[{"MExpNew", "=", 
         RowBox[{
          RowBox[{"1", "/", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "\[Pi]"}], ")"}], "^", "5"}]}], " ", 
          RowBox[{"1", "/", "S"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"MExp", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"Contract", "[", 
                RowBox[{
                 RowBox[{"FV", "[", 
                  RowBox[{"k", ",", "\[Alpha]"}], "]"}], " ", 
                 RowBox[{"FV", "[", 
                  RowBox[{"k1", ",", "\[Alpha]"}], "]"}]}], "]"}], "->", 
               "1"}], ",", 
              RowBox[{
               RowBox[{"Contract", "[", 
                RowBox[{
                 RowBox[{"FV", "[", 
                  RowBox[{"u", ",", "\[Alpha]"}], "]"}], " ", 
                 RowBox[{"FV", "[", 
                  RowBox[{"k1", ",", "\[Alpha]"}], "]"}]}], "]"}], "->", 
               "1"}], ",", 
              RowBox[{
               RowBox[{"Contract", "[", 
                RowBox[{
                 RowBox[{"FV", "[", 
                  RowBox[{"kp", ",", "\[Alpha]"}], "]"}], " ", 
                 RowBox[{"FV", "[", 
                  RowBox[{"k1", ",", "\[Alpha]"}], "]"}]}], "]"}], "->", 
               "1"}]}], "}"}]}], ")"}], 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"CFactor", "[", 
              RowBox[{"n", ",", "q"}], "]"}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "^", "q"}], " ", 
             RowBox[{"Contract", "[", 
              RowBox[{
               RowBox[{"CTensor", "[", 
                RowBox[{"n", ",", "q", ",", "\[Delta]"}], "]"}], 
               RowBox[{"Product", "[", 
                RowBox[{
                 RowBox[{"FV", "[", 
                  RowBox[{"k", ",", 
                   RowBox[{
                    RowBox[{"IndexList", "[", 
                    RowBox[{
                    RowBox[{"Range", "[", 
                    RowBox[{"1", ",", "n"}], "]"}], ",", "\[Delta]"}], "]"}], 
                    "[", 
                    RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"j", ",", "1", ",", "A1"}], "}"}]}], "]"}], 
               RowBox[{"Product", "[", 
                RowBox[{
                 RowBox[{"FV", "[", 
                  RowBox[{"u", ",", 
                   RowBox[{
                    RowBox[{"IndexList", "[", 
                    RowBox[{
                    RowBox[{"Range", "[", 
                    RowBox[{"1", ",", "n"}], "]"}], ",", "\[Delta]"}], "]"}], 
                    "[", 
                    RowBox[{"[", 
                    RowBox[{"j", "+", "A1"}], "]"}], "]"}]}], "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"j", ",", "1", ",", "A2"}], "}"}]}], "]"}], 
               RowBox[{"Product", "[", 
                RowBox[{
                 RowBox[{"FV", "[", 
                  RowBox[{"kp", ",", 
                   RowBox[{
                    RowBox[{"IndexList", "[", 
                    RowBox[{
                    RowBox[{"Range", "[", 
                    RowBox[{"1", ",", "n"}], "]"}], ",", "\[Delta]"}], "]"}], 
                    "[", 
                    RowBox[{"[", 
                    RowBox[{"j", "+", "A1", "+", "A2"}], "]"}], "]"}]}], 
                  "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"j", ",", "1", ",", "A3"}], "}"}]}], "]"}]}], 
              "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"q", ",", "0", ",", 
              RowBox[{"Floor", "[", 
               RowBox[{"n", "/", "2"}], "]"}]}], "}"}]}], "]"}]}]}], ";", 
        "\n", 
        RowBox[{"MExpInt", "=", 
         RowBox[{"MExpInt", "+", "MExpNew"}]}], ";"}], "\n", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "MExp", "]"}]}], "}"}]}], "]"}], ";", "\n", 
     RowBox[{"Return", "[", "MExpInt", "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9349913358686686`*^9, 3.9349913753515778`*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"c03697c8-4f9c-4df3-8343-06e9d5cccaaa"]
}, Closed]],

Cell[CellGroupData[{

Cell["k, k' - integrals", "Subsubsection",
 CellChangeTimes->{{3.9349913107475457`*^9, 
  3.934991320034492*^9}},ExpressionUUID->"76475f1e-e58d-44f4-83c1-\
97bb478768d8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Options", "[", "PerformkkpInts", "]"}], " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"\"\<WorkingPrecision\>\"", "->", "10"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"PerformkkpInts", "[", 
   RowBox[{"M_", ",", "k_", ",", "kp_", ",", "m_", ",", "u_", ",", "z_", ",", 
    RowBox[{"OptionsPattern", "[", "]"}]}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"Mrepl", ",", "Mint", ",", "y", ",", "yp", ",", "x"}], "}"}], 
    ",", "\n", 
    RowBox[{
     RowBox[{
      RowBox[{"SP", "[", 
       RowBox[{"u", ",", "u"}], "]"}], "=", "1"}], ";", "\n", 
     RowBox[{"Mrepl", "=", 
      RowBox[{
       RowBox[{"Expand", "[", 
        RowBox[{"ExpandScalarProduct", "[", "M", "]"}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"m", "->", "z"}], ",", 
         RowBox[{
          RowBox[{"Contract", "[", 
           RowBox[{
            RowBox[{"FV", "[", 
             RowBox[{"k", ",", "\[Alpha]"}], "]"}], " ", 
            RowBox[{"FV", "[", 
             RowBox[{"u", ",", "\[Alpha]"}], "]"}]}], "]"}], "->", 
          RowBox[{"(", 
           RowBox[{"y", "+", "z"}], ")"}]}], ",", 
         RowBox[{
          RowBox[{"Contract", "[", 
           RowBox[{
            RowBox[{"FV", "[", 
             RowBox[{"kp", ",", "\[Alpha]"}], "]"}], " ", 
            RowBox[{"FV", "[", 
             RowBox[{"u", ",", "\[Alpha]"}], "]"}]}], "]"}], "->", 
          RowBox[{"(", 
           RowBox[{"yp", "+", "z"}], ")"}]}], ",", 
         RowBox[{
          RowBox[{"Contract", "[", 
           RowBox[{
            RowBox[{"FV", "[", 
             RowBox[{"k", ",", "\[Alpha]"}], "]"}], " ", 
            RowBox[{"FV", "[", 
             RowBox[{"kp", ",", "\[Alpha]"}], "]"}]}], "]"}], "->", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"y", "+", "z"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"yp", "+", "z"}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"Sqrt", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"y", "+", "z"}], ")"}], "^", "2"}], "-", 
              RowBox[{"z", "^", "2"}]}], "]"}], " ", 
            RowBox[{"Sqrt", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"yp", "+", "z"}], ")"}], "^", "2"}], "-", 
              RowBox[{"z", "^", "2"}]}], "]"}], " ", "x"}]}]}]}], "}"}]}]}], 
     ";", "\n", 
     RowBox[{"Mint", "=", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "2"}], "z"}], "]"}], 
       RowBox[{
        RowBox[{"NIntegrate", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Sqrt", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"y", "+", "z"}], ")"}], "^", "2"}], "-", 
             RowBox[{"z", "^", "2"}]}], "]"}], " ", 
           RowBox[{"Sqrt", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"yp", "+", "z"}], ")"}], "^", "2"}], "-", 
             RowBox[{"z", "^", "2"}]}], "]"}], " ", 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"-", "y"}], "-", "yp"}], "]"}], " ", "Mrepl"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", 
            RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"y", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"yp", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
          RowBox[{"WorkingPrecision", "->", 
           RowBox[{"OptionValue", "[", "\"\<WorkingPrecision\>\"", "]"}]}]}], 
         "]"}], "/", 
        RowBox[{"(", 
         RowBox[{"8", " ", 
          RowBox[{"\[Pi]", "^", "4"}]}], ")"}]}]}]}], ";", "\n", 
     RowBox[{"Return", "[", "Mint", "]"}]}]}], "]"}]}]}], "Input",
 CellLabel->"In[44]:=",ExpressionUUID->"3d5b8235-a0aa-4cc9-9840-779c2ad3957f"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Computation of transport coefficients", "Section",
 CellChangeTimes->{{3.929153656322976*^9, 3.929153666380319*^9}, {
  3.9349679237829533`*^9, 
  3.934967929401718*^9}},ExpressionUUID->"a8f2b125-766c-4d80-9096-\
7931b63bd782"],

Cell[CellGroupData[{

Cell["Preliminaries", "Subsection",
 CellChangeTimes->{{3.9293683638452306`*^9, 3.929368372059703*^9}, {
   3.930545978313689*^9, 3.9305459822276125`*^9}, {3.9315247104764843`*^9, 
   3.9315247113363857`*^9}, 3.934965593554709*^9, {3.934966450041049*^9, 
   3.9349664560073376`*^9}, 
   3.93499113993017*^9},ExpressionUUID->"772742cf-693f-4c5f-9eb4-\
c2f701b05ef6"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"*", 
   RowBox[{"Note", ":", " ", 
    RowBox[{
     RowBox[{
     "these", " ", "things", " ", "are", " ", "specific", " ", "for", " ", 
      "spin"}], "-", 
     RowBox[{
      RowBox[{"1", "/", "2"}], " ", "particles"}]}]}]}], "**)"}]], "Input",
 CellChangeTimes->{{3.9349911418365*^9, 3.9349911588643336`*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"f40dc4bd-6bfe-446b-b270-47d2603bed88"],

Cell[CellGroupData[{

Cell["Various Dirac-objects", "Subsubsection",
 CellChangeTimes->{{3.931519573197816*^9, 3.93151958398976*^9}, {
  3.934965670146124*^9, 3.9349656825965457`*^9}, {3.934991070570716*^9, 
  3.9349911293843975`*^9}},ExpressionUUID->"9f125b0f-d208-4c66-8063-\
d593307e4e42"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Gamma]", "[", "\[Mu]_", "]"}], ":=", 
   RowBox[{"DiracGamma", "[", 
    RowBox[{"LorentzIndex", "[", "\[Mu]", "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Gamma]5", ":=", 
   RowBox[{"DiracGamma", "[", "5", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalLambda]", "[", "q_", "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", "m"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"DiracSlash", "[", "q", "]"}], "+", "m"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"hspin", "[", 
    RowBox[{"q_", ",", "r_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[Gamma]5", ".", 
       RowBox[{"DiracSlash", "[", "r", "]"}]}], ")"}], ".", 
     RowBox[{"\[CapitalLambda]", "[", "q", "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Sigma]", "[", 
    RowBox[{"\[Mu]_", ",", "\[Nu]_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["I", "2"], 
    RowBox[{"Commutator", "[", 
     RowBox[{
      RowBox[{"\[Gamma]", "[", "\[Mu]", "]"}], ",", 
      RowBox[{"\[Gamma]", "[", "\[Nu]", "]"}]}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9310848018856635`*^9, 3.931084810145551*^9}, {
   3.9313294333311825`*^9, 3.931329449315367*^9}, 3.934965725998402*^9},
 CellLabel->"In[46]:=",ExpressionUUID->"4d839b58-6af1-43bb-b6de-3a3538adeb35"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "*", "This", " ", "implements", " ", "the", " ", "channel", " ", "of", 
     " ", "the", " ", "quartic", " ", "interaction"}], ",", " ", 
    RowBox[{"for", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[Psi]bar", "*", "\[Psi]"}], ")"}], "2"], " ", "simply", " ", 
     "put", " ", "1"}]}], "**)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalGamma]", "[", 
     RowBox[{"\[Mu]_", ",", "\[Nu]_"}], "]"}], ":=", "1"}], ";"}]}]], "Input",
 CellChangeTimes->{{3.9192871965473795`*^9, 3.919287219706914*^9}, 
   3.9192876072929916`*^9, 3.9192892056089125`*^9, {3.919289731897044*^9, 
   3.919289734980234*^9}, {3.9192900120708113`*^9, 3.9192900130078964`*^9}, {
   3.919290488843983*^9, 3.919290490086794*^9}, {3.9192907836143513`*^9, 
   3.9192907883840427`*^9}, {3.919291066366856*^9, 3.9192910702228856`*^9}, {
   3.9193023079907246`*^9, 3.919302309807886*^9}, {3.9228761571740274`*^9, 
   3.922876171147071*^9}, {3.9311690127673025`*^9, 3.931169015557276*^9}, 
   3.931169766972509*^9, {3.931170116697098*^9, 3.9311701184870577`*^9}, {
   3.93125110309741*^9, 3.9312511037955675`*^9}, {3.93496582111896*^9, 
   3.9349658805990133`*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"02dd05e2-131f-467e-9953-e102613b5dc2"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Local terms", "Subsubsection",
 CellChangeTimes->{{3.9313303014107246`*^9, 
  3.9313303168590517`*^9}},ExpressionUUID->"dc8c3627-e8aa-44f3-baec-\
435574ff18b0"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "*", "We", " ", "need", " ", "the", " ", "dependence", " ", "on", " ", 
   "zero", " ", "and", " ", 
   RowBox[{"two", " ", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"s", ",", "s1"}], ")"}], ",", 
     RowBox[{"(", 
      RowBox[{"s", ",", "s2"}], ")"}], ",", 
     RowBox[{"(", 
      RowBox[{"s", ",", "sp"}], ")"}]}], "]"}], " ", "spin", " ", 
   "variables"}], "**)"}]], "Input",
 CellChangeTimes->{{3.9313303187902765`*^9, 3.9313303357076187`*^9}, {
  3.9313306644167414`*^9, 3.9313306812327347`*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"18b199ef-e7ff-4f2f-a431-06f564c7b25d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"W0", "=", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    FractionBox[
     RowBox[{
      SuperscriptBox["m", "4"], 
      SuperscriptBox["G", "2"]}], 
     SuperscriptBox["\[HBar]", "2"]], 
    RowBox[{"ComplexExpand", "[", 
     RowBox[{"Re", "[", 
      RowBox[{"FullSimplify", "[", 
       RowBox[{"ExpandScalarProduct", "[", 
        RowBox[{"Contract", "[", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"DiracSimplify", "[", 
             RowBox[{"DiracTrace", "[", 
              RowBox[{
               RowBox[{"\[CapitalLambda]", "[", "k", "]"}], ".", 
               RowBox[{"\[CapitalGamma]", "[", 
                RowBox[{"\[Alpha]", ",", "\[Delta]"}], "]"}], ".", 
               RowBox[{"\[CapitalLambda]", "[", "k2", "]"}], ".", 
               RowBox[{"\[CapitalGamma]", "[", 
                RowBox[{"\[Beta]", ",", "\[Epsilon]"}], "]"}]}], "]"}], "]"}], 
            RowBox[{"DiracSimplify", "[", 
             RowBox[{"DiracTrace", "[", 
              RowBox[{
               RowBox[{"\[CapitalGamma]", "[", 
                RowBox[{"\[Alpha]", ",", "\[Delta]"}], "]"}], ".", 
               RowBox[{"\[CapitalLambda]", "[", "k1", "]"}], ".", 
               RowBox[{"\[CapitalGamma]", "[", 
                RowBox[{"\[Beta]", ",", "\[Epsilon]"}], "]"}], ".", 
               RowBox[{"\[CapitalLambda]", "[", "kp", "]"}]}], "]"}], "]"}]}],
            "-", 
           RowBox[{"DiracSimplify", "[", 
            RowBox[{"DiracTrace", "[", 
             RowBox[{
              RowBox[{"\[CapitalLambda]", "[", "k", "]"}], ".", 
              RowBox[{"\[CapitalGamma]", "[", 
               RowBox[{"\[Alpha]", ",", "\[Delta]"}], "]"}], ".", 
              RowBox[{"\[CapitalLambda]", "[", "k1", "]"}], ".", 
              RowBox[{"\[CapitalGamma]", "[", 
               RowBox[{"\[Beta]", ",", "\[Epsilon]"}], "]"}], ".", 
              RowBox[{"\[CapitalLambda]", "[", "kp", "]"}], ".", 
              RowBox[{"\[CapitalGamma]", "[", 
               RowBox[{"\[Alpha]", ",", "\[Delta]"}], "]"}], ".", 
              RowBox[{"\[CapitalLambda]", "[", "k2", "]"}], ".", 
              RowBox[{"\[CapitalGamma]", "[", 
               RowBox[{"\[Beta]", ",", "\[Epsilon]"}], "]"}]}], "]"}], 
            "]"}]}], ")"}], "]"}], "]"}], "]"}], "]"}], "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9313299174143476`*^9, 3.9313299714094467`*^9}, {
   3.9313303964654355`*^9, 3.931330409366683*^9}, 3.931330709703869*^9},
 CellLabel->"In[52]:=",ExpressionUUID->"cd88b5ce-9461-47f8-8b9c-a9a357b001ac"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"*", 
    RowBox[{"Note", ":", " ", 
     RowBox[{"compared", " ", "to", " ", "the", " ", "previous", " ", 
      RowBox[{"(", 
       RowBox[{"v1", " ", "and", " ", "v2"}], ")"}], " ", "versions", " ", 
      "of", " ", "the", " ", "code"}]}]}], ",", " ", 
   RowBox[{
   "a", " ", "factor", " ", "of", " ", "4", " ", "has", " ", "been", " ", 
    "inserted", " ", "here", " ", "that", " ", "was", " ", "missing", " ", 
    RowBox[{"before", "."}]}]}], "**)"}]], "Input",
 CellChangeTimes->{{3.9526737140636997`*^9, 
  3.9526737570662203`*^9}},ExpressionUUID->"01422e0d-896a-4fcf-b8ea-\
efd99b201ba4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"W2", "=", 
   RowBox[{"4", 
    FractionBox["1", "2"], " ", 
    FractionBox[
     RowBox[{
      SuperscriptBox["m", "4"], 
      SuperscriptBox["G", "2"]}], 
     SuperscriptBox["\[HBar]", "2"]], 
    RowBox[{"ComplexExpand", "[", 
     RowBox[{"Re", "[", 
      RowBox[{"FullSimplify", "[", 
       RowBox[{"ExpandScalarProduct", "[", 
        RowBox[{"Contract", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"DiracSimplify", "[", 
              RowBox[{"DiracTrace", "[", 
               RowBox[{
                RowBox[{"hspin", "[", 
                 RowBox[{"k", ",", "s"}], "]"}], ".", 
                RowBox[{"\[CapitalGamma]", "[", 
                 RowBox[{"\[Alpha]", ",", "\[Delta]"}], "]"}], ".", 
                RowBox[{"\[CapitalLambda]", "[", "k2", "]"}], ".", 
                RowBox[{"\[CapitalGamma]", "[", 
                 RowBox[{"\[Beta]", ",", "\[Epsilon]"}], "]"}]}], "]"}], 
              "]"}], 
             RowBox[{"DiracSimplify", "[", 
              RowBox[{"DiracTrace", "[", 
               RowBox[{
                RowBox[{"\[CapitalGamma]", "[", 
                 RowBox[{"\[Alpha]", ",", "\[Delta]"}], "]"}], ".", 
                RowBox[{"hspin", "[", 
                 RowBox[{"k1", ",", "s1"}], "]"}], ".", 
                RowBox[{"\[CapitalGamma]", "[", 
                 RowBox[{"\[Beta]", ",", "\[Epsilon]"}], "]"}], ".", 
                RowBox[{"\[CapitalLambda]", "[", "kp", "]"}]}], "]"}], 
              "]"}]}], "-", 
            RowBox[{"DiracSimplify", "[", 
             RowBox[{"DiracTrace", "[", 
              RowBox[{
               RowBox[{"hspin", "[", 
                RowBox[{"k", ",", "s"}], "]"}], ".", 
               RowBox[{"\[CapitalGamma]", "[", 
                RowBox[{"\[Alpha]", ",", "\[Delta]"}], "]"}], ".", 
               RowBox[{"hspin", "[", 
                RowBox[{"k1", ",", "s1"}], "]"}], ".", 
               RowBox[{"\[CapitalGamma]", "[", 
                RowBox[{"\[Beta]", ",", "\[Epsilon]"}], "]"}], ".", 
               RowBox[{"\[CapitalLambda]", "[", "kp", "]"}], ".", 
               RowBox[{"\[CapitalGamma]", "[", 
                RowBox[{"\[Alpha]", ",", "\[Delta]"}], "]"}], ".", 
               RowBox[{"\[CapitalLambda]", "[", "k2", "]"}], ".", 
               RowBox[{"\[CapitalGamma]", "[", 
                RowBox[{"\[Beta]", ",", "\[Epsilon]"}], "]"}]}], "]"}], 
             "]"}]}], ")"}], "\[IndentingNewLine]", "+", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"DiracSimplify", "[", 
              RowBox[{"DiracTrace", "[", 
               RowBox[{
                RowBox[{"hspin", "[", 
                 RowBox[{"k", ",", "s"}], "]"}], ".", 
                RowBox[{"\[CapitalGamma]", "[", 
                 RowBox[{"\[Alpha]", ",", "\[Delta]"}], "]"}], ".", 
                RowBox[{"hspin", "[", 
                 RowBox[{"k2", ",", "s2"}], "]"}], ".", 
                RowBox[{"\[CapitalGamma]", "[", 
                 RowBox[{"\[Beta]", ",", "\[Epsilon]"}], "]"}]}], "]"}], 
              "]"}], 
             RowBox[{"DiracSimplify", "[", 
              RowBox[{"DiracTrace", "[", 
               RowBox[{
                RowBox[{"\[CapitalGamma]", "[", 
                 RowBox[{"\[Alpha]", ",", "\[Delta]"}], "]"}], ".", 
                RowBox[{"\[CapitalLambda]", "[", "k1", "]"}], ".", 
                RowBox[{"\[CapitalGamma]", "[", 
                 RowBox[{"\[Beta]", ",", "\[Epsilon]"}], "]"}], ".", 
                RowBox[{"\[CapitalLambda]", "[", "kp", "]"}]}], "]"}], 
              "]"}]}], "-", 
            RowBox[{"DiracSimplify", "[", 
             RowBox[{"DiracTrace", "[", 
              RowBox[{
               RowBox[{"hspin", "[", 
                RowBox[{"k", ",", "s"}], "]"}], ".", 
               RowBox[{"\[CapitalGamma]", "[", 
                RowBox[{"\[Alpha]", ",", "\[Delta]"}], "]"}], ".", 
               RowBox[{"\[CapitalLambda]", "[", "k1", "]"}], ".", 
               RowBox[{"\[CapitalGamma]", "[", 
                RowBox[{"\[Beta]", ",", "\[Epsilon]"}], "]"}], ".", 
               RowBox[{"\[CapitalLambda]", "[", "kp", "]"}], ".", 
               RowBox[{"\[CapitalGamma]", "[", 
                RowBox[{"\[Alpha]", ",", "\[Delta]"}], "]"}], ".", 
               RowBox[{"hspin", "[", 
                RowBox[{"k2", ",", "s2"}], "]"}], ".", 
               RowBox[{"\[CapitalGamma]", "[", 
                RowBox[{"\[Beta]", ",", "\[Epsilon]"}], "]"}]}], "]"}], 
             "]"}]}], ")"}], "\[IndentingNewLine]", "+", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"DiracSimplify", "[", 
              RowBox[{"DiracTrace", "[", 
               RowBox[{
                RowBox[{"hspin", "[", 
                 RowBox[{"k", ",", "s"}], "]"}], ".", 
                RowBox[{"\[CapitalGamma]", "[", 
                 RowBox[{"\[Alpha]", ",", "\[Delta]"}], "]"}], ".", 
                RowBox[{"\[CapitalLambda]", "[", "k2", "]"}], ".", 
                RowBox[{"\[CapitalGamma]", "[", 
                 RowBox[{"\[Beta]", ",", "\[Epsilon]"}], "]"}]}], "]"}], 
              "]"}], 
             RowBox[{"DiracSimplify", "[", 
              RowBox[{"DiracTrace", "[", 
               RowBox[{
                RowBox[{"\[CapitalGamma]", "[", 
                 RowBox[{"\[Alpha]", ",", "\[Delta]"}], "]"}], ".", 
                RowBox[{"\[CapitalLambda]", "[", "k1", "]"}], ".", 
                RowBox[{"\[CapitalGamma]", "[", 
                 RowBox[{"\[Beta]", ",", "\[Epsilon]"}], "]"}], ".", 
                RowBox[{"hspin", "[", 
                 RowBox[{"kp", ",", "sp"}], "]"}]}], "]"}], "]"}]}], "-", 
            RowBox[{"DiracSimplify", "[", 
             RowBox[{"DiracTrace", "[", 
              RowBox[{
               RowBox[{"hspin", "[", 
                RowBox[{"k", ",", "s"}], "]"}], ".", 
               RowBox[{"\[CapitalGamma]", "[", 
                RowBox[{"\[Alpha]", ",", "\[Delta]"}], "]"}], ".", 
               RowBox[{"\[CapitalLambda]", "[", "k1", "]"}], ".", 
               RowBox[{"\[CapitalGamma]", "[", 
                RowBox[{"\[Beta]", ",", "\[Epsilon]"}], "]"}], ".", 
               RowBox[{"hspin", "[", 
                RowBox[{"kp", ",", "sp"}], "]"}], ".", 
               RowBox[{"\[CapitalGamma]", "[", 
                RowBox[{"\[Alpha]", ",", "\[Delta]"}], "]"}], ".", 
               RowBox[{"\[CapitalLambda]", "[", "k2", "]"}], ".", 
               RowBox[{"\[CapitalGamma]", "[", 
                RowBox[{"\[Beta]", ",", "\[Epsilon]"}], "]"}]}], "]"}], 
             "]"}]}], ")"}]}], "]"}], "]"}], "]"}], "]"}], "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.918636359950605*^9, 3.9186363985492277`*^9}, {
   3.9186382387579813`*^9, 3.918638251244853*^9}, 3.9187181860994787`*^9, {
   3.919230567066368*^9, 3.919230582043468*^9}, {3.919230613853813*^9, 
   3.9192306909404373`*^9}, 3.91923127419141*^9, {3.919287096964548*^9, 
   3.9192871708080406`*^9}, {3.919937512496353*^9, 3.9199375372385445`*^9}, {
   3.9199375726709757`*^9, 3.9199376216560555`*^9}, {3.9199411299315453`*^9, 
   3.9199411332774076`*^9}, {3.9313195569664483`*^9, 
   3.9313195771006575`*^9}, {3.931329622111001*^9, 3.9313297057291794`*^9}, {
   3.9313304210378385`*^9, 3.93133064330342*^9}, {3.931330691405323*^9, 
   3.931330706279238*^9}, 3.952673710888012*^9},
 CellLabel->"In[53]:=",ExpressionUUID->"4b2ad3c4-d8ec-4b09-a069-f8c1ae725481"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Nonlocal terms", "Subsubsection",
 CellChangeTimes->{{3.9313302797427373`*^9, 
  3.9313302917723513`*^9}},ExpressionUUID->"cbffd853-3206-48d3-96eb-\
58ef7032a358"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "*", "We", " ", "only", " ", "need", " ", "the", " ", "linear", " ", 
   "dependence", " ", "on", " ", "the", " ", "spin", " ", "variables"}], 
  "**)"}]], "Input",
 CellChangeTimes->{{3.912235005030699*^9, 3.9122350180947523`*^9}, {
   3.9313296131192837`*^9, 3.931329614508145*^9}, 3.931330295895694*^9},
 CellLabel->"In[54]:=",ExpressionUUID->"377e4192-a969-4dc7-b13c-c8f990afd3ea"],

Cell[BoxData[
 RowBox[{
  RowBox[{"W\[CapitalDelta]1", "=", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    FractionBox["\[HBar]", "m"], 
    FractionBox[
     RowBox[{
      SuperscriptBox["m", "4"], 
      SuperscriptBox["G", "2"]}], 
     SuperscriptBox["\[HBar]", "2"]], 
    RowBox[{"ComplexExpand", "[", 
     RowBox[{"Im", "[", 
      RowBox[{"FullSimplify", "[", 
       RowBox[{"ExpandScalarProduct", "[", 
        RowBox[{"EpsEvaluate", "[", 
         RowBox[{"Contract", "[", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"DiracSimplify", "[", 
              RowBox[{"DiracTrace", "[", 
               RowBox[{
                RowBox[{"hspin", "[", 
                 RowBox[{"k", ",", "s"}], "]"}], ".", 
                RowBox[{"\[CapitalGamma]", "[", 
                 RowBox[{"\[Alpha]", ",", "\[Delta]"}], "]"}], ".", 
                RowBox[{"\[CapitalLambda]", "[", "k2", "]"}], ".", 
                RowBox[{"\[CapitalGamma]", "[", 
                 RowBox[{"\[Beta]", ",", "\[Epsilon]"}], "]"}]}], "]"}], 
              "]"}], 
             RowBox[{"DiracSimplify", "[", 
              RowBox[{"DiracTrace", "[", 
               RowBox[{
                RowBox[{"\[CapitalGamma]", "[", 
                 RowBox[{"\[Alpha]", ",", "\[Delta]"}], "]"}], ".", 
                RowBox[{"\[CapitalLambda]", "[", "k1", "]"}], ".", 
                RowBox[{"\[Gamma]", "[", "\[Mu]", "]"}], ".", 
                RowBox[{"\[CapitalGamma]", "[", 
                 RowBox[{"\[Beta]", ",", "\[Epsilon]"}], "]"}], ".", 
                RowBox[{"\[CapitalLambda]", "[", "kp", "]"}]}], "]"}], 
              "]"}]}], "-", 
            RowBox[{"DiracSimplify", "[", 
             RowBox[{"DiracTrace", "[", 
              RowBox[{
               RowBox[{"hspin", "[", 
                RowBox[{"k", ",", "s"}], "]"}], ".", 
               RowBox[{"\[CapitalGamma]", "[", 
                RowBox[{"\[Alpha]", ",", "\[Delta]"}], "]"}], ".", 
               RowBox[{"\[CapitalLambda]", "[", "k1", "]"}], ".", 
               RowBox[{"\[Gamma]", "[", "\[Mu]", "]"}], ".", 
               RowBox[{"\[CapitalGamma]", "[", 
                RowBox[{"\[Beta]", ",", "\[Epsilon]"}], "]"}], ".", 
               RowBox[{"\[CapitalLambda]", "[", "kp", "]"}], ".", 
               RowBox[{"\[CapitalGamma]", "[", 
                RowBox[{"\[Alpha]", ",", "\[Delta]"}], "]"}], ".", 
               RowBox[{"\[CapitalLambda]", "[", "k2", "]"}], ".", 
               RowBox[{"\[CapitalGamma]", "[", 
                RowBox[{"\[Beta]", ",", "\[Epsilon]"}], "]"}]}], "]"}], "]"}],
             "\[IndentingNewLine]", "+", 
            RowBox[{
             RowBox[{"DiracSimplify", "[", 
              RowBox[{"DiracTrace", "[", 
               RowBox[{
                RowBox[{"\[CapitalLambda]", "[", "k", "]"}], ".", 
                RowBox[{"\[CapitalGamma]", "[", 
                 RowBox[{"\[Alpha]", ",", "\[Delta]"}], "]"}], ".", 
                RowBox[{"\[CapitalLambda]", "[", "k2", "]"}], ".", 
                RowBox[{"\[CapitalGamma]", "[", 
                 RowBox[{"\[Beta]", ",", "\[Epsilon]"}], "]"}]}], "]"}], 
              "]"}], 
             RowBox[{"DiracSimplify", "[", 
              RowBox[{"DiracTrace", "[", 
               RowBox[{
                RowBox[{"\[CapitalGamma]", "[", 
                 RowBox[{"\[Alpha]", ",", "\[Delta]"}], "]"}], ".", 
                RowBox[{"hspin", "[", 
                 RowBox[{"k1", ",", "s1"}], "]"}], ".", 
                RowBox[{"\[Gamma]", "[", "\[Mu]", "]"}], ".", 
                RowBox[{"\[CapitalGamma]", "[", 
                 RowBox[{"\[Beta]", ",", "\[Epsilon]"}], "]"}], ".", 
                RowBox[{"\[CapitalLambda]", "[", "kp", "]"}]}], "]"}], 
              "]"}]}], "-", 
            RowBox[{"DiracSimplify", "[", 
             RowBox[{"DiracTrace", "[", 
              RowBox[{
               RowBox[{"\[CapitalLambda]", "[", "k", "]"}], ".", 
               RowBox[{"\[CapitalGamma]", "[", 
                RowBox[{"\[Alpha]", ",", "\[Delta]"}], "]"}], ".", 
               RowBox[{"hspin", "[", 
                RowBox[{"k1", ",", "s1"}], "]"}], ".", 
               RowBox[{"\[Gamma]", "[", "\[Mu]", "]"}], ".", 
               RowBox[{"\[CapitalGamma]", "[", 
                RowBox[{"\[Beta]", ",", "\[Epsilon]"}], "]"}], ".", 
               RowBox[{"\[CapitalLambda]", "[", "kp", "]"}], ".", 
               RowBox[{"\[CapitalGamma]", "[", 
                RowBox[{"\[Alpha]", ",", "\[Delta]"}], "]"}], ".", 
               RowBox[{"\[CapitalLambda]", "[", "k2", "]"}], ".", 
               RowBox[{"\[CapitalGamma]", "[", 
                RowBox[{"\[Beta]", ",", "\[Epsilon]"}], "]"}]}], "]"}], "]"}],
             "\[IndentingNewLine]", "+", 
            RowBox[{
             RowBox[{"DiracSimplify", "[", 
              RowBox[{"DiracTrace", "[", 
               RowBox[{
                RowBox[{"\[CapitalLambda]", "[", "k", "]"}], ".", 
                RowBox[{"\[CapitalGamma]", "[", 
                 RowBox[{"\[Alpha]", ",", "\[Delta]"}], "]"}], ".", 
                RowBox[{"hspin", "[", 
                 RowBox[{"k2", ",", "s2"}], "]"}], ".", 
                RowBox[{"\[CapitalGamma]", "[", 
                 RowBox[{"\[Beta]", ",", "\[Epsilon]"}], "]"}]}], "]"}], 
              "]"}], 
             RowBox[{"DiracSimplify", "[", 
              RowBox[{"DiracTrace", "[", 
               RowBox[{
                RowBox[{"\[CapitalGamma]", "[", 
                 RowBox[{"\[Alpha]", ",", "\[Delta]"}], "]"}], ".", 
                RowBox[{"\[CapitalLambda]", "[", "k1", "]"}], ".", 
                RowBox[{"\[Gamma]", "[", "\[Mu]", "]"}], ".", 
                RowBox[{"\[CapitalGamma]", "[", 
                 RowBox[{"\[Beta]", ",", "\[Epsilon]"}], "]"}], ".", 
                RowBox[{"\[CapitalLambda]", "[", "kp", "]"}]}], "]"}], 
              "]"}]}], "-", 
            RowBox[{"DiracSimplify", "[", 
             RowBox[{"DiracTrace", "[", 
              RowBox[{
               RowBox[{"\[CapitalLambda]", "[", "k", "]"}], ".", 
               RowBox[{"\[CapitalGamma]", "[", 
                RowBox[{"\[Alpha]", ",", "\[Delta]"}], "]"}], ".", 
               RowBox[{"\[CapitalLambda]", "[", "k1", "]"}], ".", 
               RowBox[{"\[Gamma]", "[", "\[Mu]", "]"}], ".", 
               RowBox[{"\[CapitalGamma]", "[", 
                RowBox[{"\[Beta]", ",", "\[Epsilon]"}], "]"}], ".", 
               RowBox[{"\[CapitalLambda]", "[", "kp", "]"}], ".", 
               RowBox[{"\[CapitalGamma]", "[", 
                RowBox[{"\[Alpha]", ",", "\[Delta]"}], "]"}], ".", 
               RowBox[{"hspin", "[", 
                RowBox[{"k2", ",", "s2"}], "]"}], ".", 
               RowBox[{"\[CapitalGamma]", "[", 
                RowBox[{"\[Beta]", ",", "\[Epsilon]"}], "]"}]}], "]"}], "]"}],
             "\[IndentingNewLine]", "+", 
            RowBox[{
             RowBox[{"DiracSimplify", "[", 
              RowBox[{"DiracTrace", "[", 
               RowBox[{
                RowBox[{"\[CapitalLambda]", "[", "k", "]"}], ".", 
                RowBox[{"\[CapitalGamma]", "[", 
                 RowBox[{"\[Alpha]", ",", "\[Delta]"}], "]"}], ".", 
                RowBox[{"\[CapitalLambda]", "[", "k2", "]"}], ".", 
                RowBox[{"\[CapitalGamma]", "[", 
                 RowBox[{"\[Beta]", ",", "\[Epsilon]"}], "]"}]}], "]"}], 
              "]"}], 
             RowBox[{"DiracSimplify", "[", 
              RowBox[{"DiracTrace", "[", 
               RowBox[{
                RowBox[{"\[CapitalGamma]", "[", 
                 RowBox[{"\[Alpha]", ",", "\[Delta]"}], "]"}], ".", 
                RowBox[{"\[CapitalLambda]", "[", "k1", "]"}], ".", 
                RowBox[{"\[Gamma]", "[", "\[Mu]", "]"}], ".", 
                RowBox[{"\[CapitalGamma]", "[", 
                 RowBox[{"\[Beta]", ",", "\[Epsilon]"}], "]"}], ".", 
                RowBox[{"hspin", "[", 
                 RowBox[{"kp", ",", "sp"}], "]"}]}], "]"}], "]"}]}], "-", 
            RowBox[{"DiracSimplify", "[", 
             RowBox[{"DiracTrace", "[", 
              RowBox[{
               RowBox[{"\[CapitalLambda]", "[", "k", "]"}], ".", 
               RowBox[{"\[CapitalGamma]", "[", 
                RowBox[{"\[Alpha]", ",", "\[Delta]"}], "]"}], ".", 
               RowBox[{"\[CapitalLambda]", "[", "k1", "]"}], ".", 
               RowBox[{"\[Gamma]", "[", "\[Mu]", "]"}], ".", 
               RowBox[{"\[CapitalGamma]", "[", 
                RowBox[{"\[Beta]", ",", "\[Epsilon]"}], "]"}], ".", 
               RowBox[{"hspin", "[", 
                RowBox[{"kp", ",", "sp"}], "]"}], ".", 
               RowBox[{"\[CapitalGamma]", "[", 
                RowBox[{"\[Alpha]", ",", "\[Delta]"}], "]"}], ".", 
               RowBox[{"\[CapitalLambda]", "[", "k2", "]"}], ".", 
               RowBox[{"\[CapitalGamma]", "[", 
                RowBox[{"\[Beta]", ",", "\[Epsilon]"}], "]"}]}], "]"}], 
             "]"}]}], ")"}], "]"}], "]"}], "]"}], "]"}], "]"}], "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.931329456481018*^9, 3.931329487397579*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"89eef9d4-3900-4ab2-9b56-df8a38d2953c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"W\[CapitalDelta]2", "=", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    FractionBox["\[HBar]", "m"], 
    FractionBox[
     RowBox[{
      SuperscriptBox["m", "4"], 
      SuperscriptBox["G", "2"]}], 
     SuperscriptBox["\[HBar]", "2"]], 
    RowBox[{"ComplexExpand", "[", 
     RowBox[{"Im", "[", 
      RowBox[{"FullSimplify", "[", 
       RowBox[{"ExpandScalarProduct", "[", 
        RowBox[{"EpsEvaluate", "[", 
         RowBox[{"Contract", "[", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"DiracSimplify", "[", 
              RowBox[{"DiracTrace", "[", 
               RowBox[{
                RowBox[{"hspin", "[", 
                 RowBox[{"k", ",", "s"}], "]"}], ".", 
                RowBox[{"\[CapitalGamma]", "[", 
                 RowBox[{"\[Alpha]", ",", "\[Delta]"}], "]"}], ".", 
                RowBox[{"\[CapitalLambda]", "[", "k2", "]"}], ".", 
                RowBox[{"\[Gamma]", "[", "\[Mu]", "]"}], ".", 
                RowBox[{"\[CapitalGamma]", "[", 
                 RowBox[{"\[Beta]", ",", "\[Epsilon]"}], "]"}]}], "]"}], 
              "]"}], 
             RowBox[{"DiracSimplify", "[", 
              RowBox[{"DiracTrace", "[", 
               RowBox[{
                RowBox[{"\[CapitalGamma]", "[", 
                 RowBox[{"\[Alpha]", ",", "\[Delta]"}], "]"}], ".", 
                RowBox[{"\[CapitalLambda]", "[", "k1", "]"}], ".", 
                RowBox[{"\[CapitalGamma]", "[", 
                 RowBox[{"\[Beta]", ",", "\[Epsilon]"}], "]"}], ".", 
                RowBox[{"\[CapitalLambda]", "[", "kp", "]"}]}], "]"}], 
              "]"}]}], "-", 
            RowBox[{"DiracSimplify", "[", 
             RowBox[{"DiracTrace", "[", 
              RowBox[{
               RowBox[{"hspin", "[", 
                RowBox[{"k", ",", "s"}], "]"}], ".", 
               RowBox[{"\[CapitalGamma]", "[", 
                RowBox[{"\[Alpha]", ",", "\[Delta]"}], "]"}], ".", 
               RowBox[{"\[CapitalLambda]", "[", "k1", "]"}], ".", 
               RowBox[{"\[CapitalGamma]", "[", 
                RowBox[{"\[Beta]", ",", "\[Epsilon]"}], "]"}], ".", 
               RowBox[{"\[CapitalLambda]", "[", "kp", "]"}], ".", 
               RowBox[{"\[CapitalGamma]", "[", 
                RowBox[{"\[Alpha]", ",", "\[Delta]"}], "]"}], ".", 
               RowBox[{"\[CapitalLambda]", "[", "k2", "]"}], ".", 
               RowBox[{"\[Gamma]", "[", "\[Mu]", "]"}], ".", 
               RowBox[{"\[CapitalGamma]", "[", 
                RowBox[{"\[Beta]", ",", "\[Epsilon]"}], "]"}]}], "]"}], "]"}],
             "\[IndentingNewLine]", "+", 
            RowBox[{
             RowBox[{"DiracSimplify", "[", 
              RowBox[{"DiracTrace", "[", 
               RowBox[{
                RowBox[{"\[CapitalLambda]", "[", "k", "]"}], ".", 
                RowBox[{"\[CapitalGamma]", "[", 
                 RowBox[{"\[Alpha]", ",", "\[Delta]"}], "]"}], ".", 
                RowBox[{"\[CapitalLambda]", "[", "k2", "]"}], ".", 
                RowBox[{"\[Gamma]", "[", "\[Mu]", "]"}], ".", 
                RowBox[{"\[CapitalGamma]", "[", 
                 RowBox[{"\[Beta]", ",", "\[Epsilon]"}], "]"}]}], "]"}], 
              "]"}], 
             RowBox[{"DiracSimplify", "[", 
              RowBox[{"DiracTrace", "[", 
               RowBox[{
                RowBox[{"\[CapitalGamma]", "[", 
                 RowBox[{"\[Alpha]", ",", "\[Delta]"}], "]"}], ".", 
                RowBox[{"hspin", "[", 
                 RowBox[{"k1", ",", "s1"}], "]"}], ".", 
                RowBox[{"\[CapitalGamma]", "[", 
                 RowBox[{"\[Beta]", ",", "\[Epsilon]"}], "]"}], ".", 
                RowBox[{"\[CapitalLambda]", "[", "kp", "]"}]}], "]"}], 
              "]"}]}], "-", 
            RowBox[{"DiracSimplify", "[", 
             RowBox[{"DiracTrace", "[", 
              RowBox[{
               RowBox[{"\[CapitalLambda]", "[", "k", "]"}], ".", 
               RowBox[{"\[CapitalGamma]", "[", 
                RowBox[{"\[Alpha]", ",", "\[Delta]"}], "]"}], ".", 
               RowBox[{"hspin", "[", 
                RowBox[{"k1", ",", "s1"}], "]"}], ".", 
               RowBox[{"\[CapitalGamma]", "[", 
                RowBox[{"\[Beta]", ",", "\[Epsilon]"}], "]"}], ".", 
               RowBox[{"\[CapitalLambda]", "[", "kp", "]"}], ".", 
               RowBox[{"\[CapitalGamma]", "[", 
                RowBox[{"\[Alpha]", ",", "\[Delta]"}], "]"}], ".", 
               RowBox[{"\[CapitalLambda]", "[", "k2", "]"}], ".", 
               RowBox[{"\[Gamma]", "[", "\[Mu]", "]"}], ".", 
               RowBox[{"\[CapitalGamma]", "[", 
                RowBox[{"\[Beta]", ",", "\[Epsilon]"}], "]"}]}], "]"}], "]"}],
             "\[IndentingNewLine]", "+", 
            RowBox[{
             RowBox[{"DiracSimplify", "[", 
              RowBox[{"DiracTrace", "[", 
               RowBox[{
                RowBox[{"\[CapitalLambda]", "[", "k", "]"}], ".", 
                RowBox[{"\[CapitalGamma]", "[", 
                 RowBox[{"\[Alpha]", ",", "\[Delta]"}], "]"}], ".", 
                RowBox[{"hspin", "[", 
                 RowBox[{"k2", ",", "s2"}], "]"}], ".", 
                RowBox[{"\[Gamma]", "[", "\[Mu]", "]"}], ".", 
                RowBox[{"\[CapitalGamma]", "[", 
                 RowBox[{"\[Beta]", ",", "\[Epsilon]"}], "]"}]}], "]"}], 
              "]"}], 
             RowBox[{"DiracSimplify", "[", 
              RowBox[{"DiracTrace", "[", 
               RowBox[{
                RowBox[{"\[CapitalGamma]", "[", 
                 RowBox[{"\[Alpha]", ",", "\[Delta]"}], "]"}], ".", 
                RowBox[{"\[CapitalLambda]", "[", "k1", "]"}], ".", 
                RowBox[{"\[CapitalGamma]", "[", 
                 RowBox[{"\[Beta]", ",", "\[Epsilon]"}], "]"}], ".", 
                RowBox[{"\[CapitalLambda]", "[", "kp", "]"}]}], "]"}], 
              "]"}]}], "-", 
            RowBox[{"DiracSimplify", "[", 
             RowBox[{"DiracTrace", "[", 
              RowBox[{
               RowBox[{"\[CapitalLambda]", "[", "k", "]"}], ".", 
               RowBox[{"\[CapitalGamma]", "[", 
                RowBox[{"\[Alpha]", ",", "\[Delta]"}], "]"}], ".", 
               RowBox[{"\[CapitalLambda]", "[", "k1", "]"}], ".", 
               RowBox[{"\[CapitalGamma]", "[", 
                RowBox[{"\[Beta]", ",", "\[Epsilon]"}], "]"}], ".", 
               RowBox[{"\[CapitalLambda]", "[", "kp", "]"}], ".", 
               RowBox[{"\[CapitalGamma]", "[", 
                RowBox[{"\[Alpha]", ",", "\[Delta]"}], "]"}], ".", 
               RowBox[{"hspin", "[", 
                RowBox[{"k2", ",", "s2"}], "]"}], ".", 
               RowBox[{"\[Gamma]", "[", "\[Mu]", "]"}], ".", 
               RowBox[{"\[CapitalGamma]", "[", 
                RowBox[{"\[Beta]", ",", "\[Epsilon]"}], "]"}]}], "]"}], "]"}],
             "\[IndentingNewLine]", "+", 
            RowBox[{
             RowBox[{"DiracSimplify", "[", 
              RowBox[{"DiracTrace", "[", 
               RowBox[{
                RowBox[{"\[CapitalLambda]", "[", "k", "]"}], ".", 
                RowBox[{"\[CapitalGamma]", "[", 
                 RowBox[{"\[Alpha]", ",", "\[Delta]"}], "]"}], ".", 
                RowBox[{"\[CapitalLambda]", "[", "k2", "]"}], ".", 
                RowBox[{"\[Gamma]", "[", "\[Mu]", "]"}], ".", 
                RowBox[{"\[CapitalGamma]", "[", 
                 RowBox[{"\[Beta]", ",", "\[Epsilon]"}], "]"}]}], "]"}], 
              "]"}], 
             RowBox[{"DiracSimplify", "[", 
              RowBox[{"DiracTrace", "[", 
               RowBox[{
                RowBox[{"\[CapitalGamma]", "[", 
                 RowBox[{"\[Alpha]", ",", "\[Delta]"}], "]"}], ".", 
                RowBox[{"\[CapitalLambda]", "[", "k1", "]"}], ".", 
                RowBox[{"\[CapitalGamma]", "[", 
                 RowBox[{"\[Beta]", ",", "\[Epsilon]"}], "]"}], ".", 
                RowBox[{"hspin", "[", 
                 RowBox[{"kp", ",", "sp"}], "]"}]}], "]"}], "]"}]}], "-", 
            RowBox[{"DiracSimplify", "[", 
             RowBox[{"DiracTrace", "[", 
              RowBox[{
               RowBox[{"\[CapitalLambda]", "[", "k", "]"}], ".", 
               RowBox[{"\[CapitalGamma]", "[", 
                RowBox[{"\[Alpha]", ",", "\[Delta]"}], "]"}], ".", 
               RowBox[{"\[CapitalLambda]", "[", "k1", "]"}], ".", 
               RowBox[{"\[CapitalGamma]", "[", 
                RowBox[{"\[Beta]", ",", "\[Epsilon]"}], "]"}], ".", 
               RowBox[{"hspin", "[", 
                RowBox[{"kp", ",", "sp"}], "]"}], ".", 
               RowBox[{"\[CapitalGamma]", "[", 
                RowBox[{"\[Alpha]", ",", "\[Delta]"}], "]"}], ".", 
               RowBox[{"\[CapitalLambda]", "[", "k2", "]"}], ".", 
               RowBox[{"\[Gamma]", "[", "\[Mu]", "]"}], ".", 
               RowBox[{"\[CapitalGamma]", "[", 
                RowBox[{"\[Beta]", ",", "\[Epsilon]"}], "]"}]}], "]"}], 
             "]"}]}], ")"}], "]"}], "]"}], "]"}], "]"}], "]"}], "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.930546501602399*^9, 3.930546557579349*^9}, {
  3.9313295129382844`*^9, 3.931329541351172*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"65de2529-e3cb-4226-bac4-dd772aefc537"],

Cell[BoxData[
 RowBox[{
  RowBox[{"W\[CapitalDelta]p", "=", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    FractionBox["\[HBar]", "m"], 
    FractionBox[
     RowBox[{
      SuperscriptBox["m", "4"], 
      SuperscriptBox["G", "2"]}], 
     SuperscriptBox["\[HBar]", "2"]], 
    RowBox[{"ComplexExpand", "[", 
     RowBox[{"Im", "[", 
      RowBox[{"FullSimplify", "[", 
       RowBox[{"ExpandScalarProduct", "[", 
        RowBox[{"EpsEvaluate", "[", 
         RowBox[{"Contract", "[", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"DiracSimplify", "[", 
              RowBox[{"DiracTrace", "[", 
               RowBox[{
                RowBox[{"hspin", "[", 
                 RowBox[{"k", ",", "s"}], "]"}], ".", 
                RowBox[{"\[CapitalGamma]", "[", 
                 RowBox[{"\[Alpha]", ",", "\[Delta]"}], "]"}], ".", 
                RowBox[{"\[CapitalLambda]", "[", "k2", "]"}], ".", 
                RowBox[{"\[CapitalGamma]", "[", 
                 RowBox[{"\[Beta]", ",", "\[Epsilon]"}], "]"}]}], "]"}], 
              "]"}], 
             RowBox[{"DiracSimplify", "[", 
              RowBox[{"DiracTrace", "[", 
               RowBox[{
                RowBox[{"\[CapitalGamma]", "[", 
                 RowBox[{"\[Alpha]", ",", "\[Delta]"}], "]"}], ".", 
                RowBox[{"\[CapitalLambda]", "[", "k1", "]"}], ".", 
                RowBox[{"\[CapitalGamma]", "[", 
                 RowBox[{"\[Beta]", ",", "\[Epsilon]"}], "]"}], ".", 
                RowBox[{"\[CapitalLambda]", "[", "kp", "]"}], ".", 
                RowBox[{"\[Gamma]", "[", "\[Mu]", "]"}]}], "]"}], "]"}]}], 
            "-", 
            RowBox[{"DiracSimplify", "[", 
             RowBox[{"DiracTrace", "[", 
              RowBox[{
               RowBox[{"hspin", "[", 
                RowBox[{"k", ",", "s"}], "]"}], ".", 
               RowBox[{"\[CapitalGamma]", "[", 
                RowBox[{"\[Alpha]", ",", "\[Delta]"}], "]"}], ".", 
               RowBox[{"\[CapitalLambda]", "[", "k1", "]"}], ".", 
               RowBox[{"\[CapitalGamma]", "[", 
                RowBox[{"\[Beta]", ",", "\[Epsilon]"}], "]"}], ".", 
               RowBox[{"\[CapitalLambda]", "[", "kp", "]"}], ".", 
               RowBox[{"\[Gamma]", "[", "\[Mu]", "]"}], ".", 
               RowBox[{"\[CapitalGamma]", "[", 
                RowBox[{"\[Alpha]", ",", "\[Delta]"}], "]"}], ".", 
               RowBox[{"\[CapitalLambda]", "[", "k2", "]"}], ".", 
               RowBox[{"\[CapitalGamma]", "[", 
                RowBox[{"\[Beta]", ",", "\[Epsilon]"}], "]"}]}], "]"}], "]"}],
             "\[IndentingNewLine]", "+", 
            RowBox[{
             RowBox[{"DiracSimplify", "[", 
              RowBox[{"DiracTrace", "[", 
               RowBox[{
                RowBox[{"\[CapitalLambda]", "[", "k", "]"}], ".", 
                RowBox[{"\[CapitalGamma]", "[", 
                 RowBox[{"\[Alpha]", ",", "\[Delta]"}], "]"}], ".", 
                RowBox[{"\[CapitalLambda]", "[", "k2", "]"}], ".", 
                RowBox[{"\[CapitalGamma]", "[", 
                 RowBox[{"\[Beta]", ",", "\[Epsilon]"}], "]"}]}], "]"}], 
              "]"}], 
             RowBox[{"DiracSimplify", "[", 
              RowBox[{"DiracTrace", "[", 
               RowBox[{
                RowBox[{"\[CapitalGamma]", "[", 
                 RowBox[{"\[Alpha]", ",", "\[Delta]"}], "]"}], ".", 
                RowBox[{"hspin", "[", 
                 RowBox[{"k1", ",", "s1"}], "]"}], ".", 
                RowBox[{"\[CapitalGamma]", "[", 
                 RowBox[{"\[Beta]", ",", "\[Epsilon]"}], "]"}], ".", 
                RowBox[{"\[CapitalLambda]", "[", "kp", "]"}], ".", 
                RowBox[{"\[Gamma]", "[", "\[Mu]", "]"}]}], "]"}], "]"}]}], 
            "-", 
            RowBox[{"DiracSimplify", "[", 
             RowBox[{"DiracTrace", "[", 
              RowBox[{
               RowBox[{"\[CapitalLambda]", "[", "k", "]"}], ".", 
               RowBox[{"\[CapitalGamma]", "[", 
                RowBox[{"\[Alpha]", ",", "\[Delta]"}], "]"}], ".", 
               RowBox[{"hspin", "[", 
                RowBox[{"k1", ",", "s1"}], "]"}], ".", 
               RowBox[{"\[CapitalGamma]", "[", 
                RowBox[{"\[Beta]", ",", "\[Epsilon]"}], "]"}], ".", 
               RowBox[{"\[CapitalLambda]", "[", "kp", "]"}], ".", 
               RowBox[{"\[Gamma]", "[", "\[Mu]", "]"}], ".", 
               RowBox[{"\[CapitalGamma]", "[", 
                RowBox[{"\[Alpha]", ",", "\[Delta]"}], "]"}], ".", 
               RowBox[{"\[CapitalLambda]", "[", "k2", "]"}], ".", 
               RowBox[{"\[CapitalGamma]", "[", 
                RowBox[{"\[Beta]", ",", "\[Epsilon]"}], "]"}]}], "]"}], "]"}],
             "\[IndentingNewLine]", "+", 
            RowBox[{
             RowBox[{"DiracSimplify", "[", 
              RowBox[{"DiracTrace", "[", 
               RowBox[{
                RowBox[{"\[CapitalLambda]", "[", "k", "]"}], ".", 
                RowBox[{"\[CapitalGamma]", "[", 
                 RowBox[{"\[Alpha]", ",", "\[Delta]"}], "]"}], ".", 
                RowBox[{"hspin", "[", 
                 RowBox[{"k2", ",", "s2"}], "]"}], ".", 
                RowBox[{"\[CapitalGamma]", "[", 
                 RowBox[{"\[Beta]", ",", "\[Epsilon]"}], "]"}]}], "]"}], 
              "]"}], 
             RowBox[{"DiracSimplify", "[", 
              RowBox[{"DiracTrace", "[", 
               RowBox[{
                RowBox[{"\[CapitalGamma]", "[", 
                 RowBox[{"\[Alpha]", ",", "\[Delta]"}], "]"}], ".", 
                RowBox[{"\[CapitalLambda]", "[", "k1", "]"}], ".", 
                RowBox[{"\[CapitalGamma]", "[", 
                 RowBox[{"\[Beta]", ",", "\[Epsilon]"}], "]"}], ".", 
                RowBox[{"\[CapitalLambda]", "[", "kp", "]"}], ".", 
                RowBox[{"\[Gamma]", "[", "\[Mu]", "]"}]}], "]"}], "]"}]}], 
            "-", 
            RowBox[{"DiracSimplify", "[", 
             RowBox[{"DiracTrace", "[", 
              RowBox[{
               RowBox[{"\[CapitalLambda]", "[", "k", "]"}], ".", 
               RowBox[{"\[CapitalGamma]", "[", 
                RowBox[{"\[Alpha]", ",", "\[Delta]"}], "]"}], ".", 
               RowBox[{"\[CapitalLambda]", "[", "k1", "]"}], ".", 
               RowBox[{"\[CapitalGamma]", "[", 
                RowBox[{"\[Beta]", ",", "\[Epsilon]"}], "]"}], ".", 
               RowBox[{"\[CapitalLambda]", "[", "kp", "]"}], ".", 
               RowBox[{"\[Gamma]", "[", "\[Mu]", "]"}], ".", 
               RowBox[{"\[CapitalGamma]", "[", 
                RowBox[{"\[Alpha]", ",", "\[Delta]"}], "]"}], ".", 
               RowBox[{"hspin", "[", 
                RowBox[{"k2", ",", "s2"}], "]"}], ".", 
               RowBox[{"\[CapitalGamma]", "[", 
                RowBox[{"\[Beta]", ",", "\[Epsilon]"}], "]"}]}], "]"}], "]"}],
             "\[IndentingNewLine]", "+", 
            RowBox[{
             RowBox[{"DiracSimplify", "[", 
              RowBox[{"DiracTrace", "[", 
               RowBox[{
                RowBox[{"\[CapitalLambda]", "[", "k", "]"}], ".", 
                RowBox[{"\[CapitalGamma]", "[", 
                 RowBox[{"\[Alpha]", ",", "\[Delta]"}], "]"}], ".", 
                RowBox[{"\[CapitalLambda]", "[", "k2", "]"}], ".", 
                RowBox[{"\[CapitalGamma]", "[", 
                 RowBox[{"\[Beta]", ",", "\[Epsilon]"}], "]"}]}], "]"}], 
              "]"}], 
             RowBox[{"DiracSimplify", "[", 
              RowBox[{"DiracTrace", "[", 
               RowBox[{
                RowBox[{"\[CapitalGamma]", "[", 
                 RowBox[{"\[Alpha]", ",", "\[Delta]"}], "]"}], ".", 
                RowBox[{"\[CapitalLambda]", "[", "k1", "]"}], ".", 
                RowBox[{"\[CapitalGamma]", "[", 
                 RowBox[{"\[Beta]", ",", "\[Epsilon]"}], "]"}], ".", 
                RowBox[{"hspin", "[", 
                 RowBox[{"kp", ",", "sp"}], "]"}], ".", 
                RowBox[{"\[Gamma]", "[", "\[Mu]", "]"}]}], "]"}], "]"}]}], 
            "-", 
            RowBox[{"DiracSimplify", "[", 
             RowBox[{"DiracTrace", "[", 
              RowBox[{
               RowBox[{"\[CapitalLambda]", "[", "k", "]"}], ".", 
               RowBox[{"\[CapitalGamma]", "[", 
                RowBox[{"\[Alpha]", ",", "\[Delta]"}], "]"}], ".", 
               RowBox[{"\[CapitalLambda]", "[", "k1", "]"}], ".", 
               RowBox[{"\[CapitalGamma]", "[", 
                RowBox[{"\[Beta]", ",", "\[Epsilon]"}], "]"}], ".", 
               RowBox[{"hspin", "[", 
                RowBox[{"kp", ",", "sp"}], "]"}], ".", 
               RowBox[{"\[Gamma]", "[", "\[Mu]", "]"}], ".", 
               RowBox[{"\[CapitalGamma]", "[", 
                RowBox[{"\[Alpha]", ",", "\[Delta]"}], "]"}], ".", 
               RowBox[{"\[CapitalLambda]", "[", "k2", "]"}], ".", 
               RowBox[{"\[CapitalGamma]", "[", 
                RowBox[{"\[Beta]", ",", "\[Epsilon]"}], "]"}]}], "]"}], 
             "]"}]}], ")"}], "]"}], "]"}], "]"}], "]"}], "]"}], "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9305465675335155`*^9, 3.9305466209095945`*^9}, {
  3.9313295762747183`*^9, 3.9313295884810953`*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"bf13ad6d-078c-4a67-a4ad-b3047f6808fe"],

Cell[BoxData[
 RowBox[{
  RowBox[{"W\[CapitalDelta]", "=", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    FractionBox["\[HBar]", "m"], 
    FractionBox[
     RowBox[{
      SuperscriptBox["m", "4"], 
      SuperscriptBox["G", "2"]}], 
     SuperscriptBox["\[HBar]", "2"]], 
    RowBox[{"ComplexExpand", "[", 
     RowBox[{"Im", "[", 
      RowBox[{"FullSimplify", "[", 
       RowBox[{"ExpandScalarProduct", "[", 
        RowBox[{"EpsEvaluate", "[", 
         RowBox[{"Contract", "[", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"DiracSimplify", "[", 
              RowBox[{"DiracTrace", "[", 
               RowBox[{
                RowBox[{"hspin", "[", 
                 RowBox[{"k", ",", "s"}], "]"}], ".", 
                RowBox[{"\[Gamma]", "[", "\[Mu]", "]"}], ".", 
                RowBox[{"\[CapitalGamma]", "[", 
                 RowBox[{"\[Alpha]", ",", "\[Delta]"}], "]"}], ".", 
                RowBox[{"\[CapitalLambda]", "[", "k2", "]"}], ".", 
                RowBox[{"\[CapitalGamma]", "[", 
                 RowBox[{"\[Beta]", ",", "\[Epsilon]"}], "]"}]}], "]"}], 
              "]"}], 
             RowBox[{"DiracSimplify", "[", 
              RowBox[{"DiracTrace", "[", 
               RowBox[{
                RowBox[{"\[CapitalGamma]", "[", 
                 RowBox[{"\[Alpha]", ",", "\[Delta]"}], "]"}], ".", 
                RowBox[{"\[CapitalLambda]", "[", "k1", "]"}], ".", 
                RowBox[{"\[CapitalGamma]", "[", 
                 RowBox[{"\[Beta]", ",", "\[Epsilon]"}], "]"}], ".", 
                RowBox[{"\[CapitalLambda]", "[", "kp", "]"}]}], "]"}], 
              "]"}]}], "-", 
            RowBox[{"DiracSimplify", "[", 
             RowBox[{"DiracTrace", "[", 
              RowBox[{
               RowBox[{"hspin", "[", 
                RowBox[{"k", ",", "s"}], "]"}], ".", 
               RowBox[{"\[Gamma]", "[", "\[Mu]", "]"}], ".", 
               RowBox[{"\[CapitalGamma]", "[", 
                RowBox[{"\[Alpha]", ",", "\[Delta]"}], "]"}], ".", 
               RowBox[{"\[CapitalLambda]", "[", "k1", "]"}], ".", 
               RowBox[{"\[CapitalGamma]", "[", 
                RowBox[{"\[Beta]", ",", "\[Epsilon]"}], "]"}], ".", 
               RowBox[{"\[CapitalLambda]", "[", "kp", "]"}], ".", 
               RowBox[{"\[CapitalGamma]", "[", 
                RowBox[{"\[Alpha]", ",", "\[Delta]"}], "]"}], ".", 
               RowBox[{"\[CapitalLambda]", "[", "k2", "]"}], ".", 
               RowBox[{"\[CapitalGamma]", "[", 
                RowBox[{"\[Beta]", ",", "\[Epsilon]"}], "]"}]}], "]"}], "]"}],
             "\[IndentingNewLine]", "+", 
            RowBox[{
             RowBox[{"DiracSimplify", "[", 
              RowBox[{"DiracTrace", "[", 
               RowBox[{
                RowBox[{"\[CapitalLambda]", "[", "k", "]"}], ".", 
                RowBox[{"\[Gamma]", "[", "\[Mu]", "]"}], ".", 
                RowBox[{"\[CapitalGamma]", "[", 
                 RowBox[{"\[Alpha]", ",", "\[Delta]"}], "]"}], ".", 
                RowBox[{"\[CapitalLambda]", "[", "k2", "]"}], ".", 
                RowBox[{"\[CapitalGamma]", "[", 
                 RowBox[{"\[Beta]", ",", "\[Epsilon]"}], "]"}]}], "]"}], 
              "]"}], 
             RowBox[{"DiracSimplify", "[", 
              RowBox[{"DiracTrace", "[", 
               RowBox[{
                RowBox[{"\[CapitalGamma]", "[", 
                 RowBox[{"\[Alpha]", ",", "\[Delta]"}], "]"}], ".", 
                RowBox[{"hspin", "[", 
                 RowBox[{"k1", ",", "s1"}], "]"}], ".", 
                RowBox[{"\[CapitalGamma]", "[", 
                 RowBox[{"\[Beta]", ",", "\[Epsilon]"}], "]"}], ".", 
                RowBox[{"\[CapitalLambda]", "[", "kp", "]"}]}], "]"}], 
              "]"}]}], "-", 
            RowBox[{"DiracSimplify", "[", 
             RowBox[{"DiracTrace", "[", 
              RowBox[{
               RowBox[{"\[CapitalLambda]", "[", "k", "]"}], ".", 
               RowBox[{"\[Gamma]", "[", "\[Mu]", "]"}], ".", 
               RowBox[{"\[CapitalGamma]", "[", 
                RowBox[{"\[Alpha]", ",", "\[Delta]"}], "]"}], ".", 
               RowBox[{"hspin", "[", 
                RowBox[{"k1", ",", "s1"}], "]"}], ".", 
               RowBox[{"\[CapitalGamma]", "[", 
                RowBox[{"\[Beta]", ",", "\[Epsilon]"}], "]"}], ".", 
               RowBox[{"\[CapitalLambda]", "[", "kp", "]"}], ".", 
               RowBox[{"\[CapitalGamma]", "[", 
                RowBox[{"\[Alpha]", ",", "\[Delta]"}], "]"}], ".", 
               RowBox[{"\[CapitalLambda]", "[", "k2", "]"}], ".", 
               RowBox[{"\[CapitalGamma]", "[", 
                RowBox[{"\[Beta]", ",", "\[Epsilon]"}], "]"}]}], "]"}], "]"}],
             "\[IndentingNewLine]", "+", 
            RowBox[{
             RowBox[{"DiracSimplify", "[", 
              RowBox[{"DiracTrace", "[", 
               RowBox[{
                RowBox[{"\[CapitalLambda]", "[", "k", "]"}], ".", 
                RowBox[{"\[Gamma]", "[", "\[Mu]", "]"}], ".", 
                RowBox[{"\[CapitalGamma]", "[", 
                 RowBox[{"\[Alpha]", ",", "\[Delta]"}], "]"}], ".", 
                RowBox[{"hspin", "[", 
                 RowBox[{"k2", ",", "s2"}], "]"}], ".", 
                RowBox[{"\[CapitalGamma]", "[", 
                 RowBox[{"\[Beta]", ",", "\[Epsilon]"}], "]"}]}], "]"}], 
              "]"}], 
             RowBox[{"DiracSimplify", "[", 
              RowBox[{"DiracTrace", "[", 
               RowBox[{
                RowBox[{"\[CapitalGamma]", "[", 
                 RowBox[{"\[Alpha]", ",", "\[Delta]"}], "]"}], ".", 
                RowBox[{"\[CapitalLambda]", "[", "k1", "]"}], ".", 
                RowBox[{"\[CapitalGamma]", "[", 
                 RowBox[{"\[Beta]", ",", "\[Epsilon]"}], "]"}], ".", 
                RowBox[{"\[CapitalLambda]", "[", "kp", "]"}]}], "]"}], 
              "]"}]}], "-", 
            RowBox[{"DiracSimplify", "[", 
             RowBox[{"DiracTrace", "[", 
              RowBox[{
               RowBox[{"\[CapitalLambda]", "[", "k", "]"}], ".", 
               RowBox[{"\[Gamma]", "[", "\[Mu]", "]"}], ".", 
               RowBox[{"\[CapitalGamma]", "[", 
                RowBox[{"\[Alpha]", ",", "\[Delta]"}], "]"}], ".", 
               RowBox[{"\[CapitalLambda]", "[", "k1", "]"}], ".", 
               RowBox[{"\[CapitalGamma]", "[", 
                RowBox[{"\[Beta]", ",", "\[Epsilon]"}], "]"}], ".", 
               RowBox[{"\[CapitalLambda]", "[", "kp", "]"}], ".", 
               RowBox[{"\[CapitalGamma]", "[", 
                RowBox[{"\[Alpha]", ",", "\[Delta]"}], "]"}], ".", 
               RowBox[{"hspin", "[", 
                RowBox[{"k2", ",", "s2"}], "]"}], ".", 
               RowBox[{"\[CapitalGamma]", "[", 
                RowBox[{"\[Beta]", ",", "\[Epsilon]"}], "]"}]}], "]"}], "]"}],
             "\[IndentingNewLine]", "+", 
            RowBox[{
             RowBox[{"DiracSimplify", "[", 
              RowBox[{"DiracTrace", "[", 
               RowBox[{
                RowBox[{"\[CapitalLambda]", "[", "k", "]"}], ".", 
                RowBox[{"\[Gamma]", "[", "\[Mu]", "]"}], ".", 
                RowBox[{"\[CapitalGamma]", "[", 
                 RowBox[{"\[Alpha]", ",", "\[Delta]"}], "]"}], ".", 
                RowBox[{"\[CapitalLambda]", "[", "k2", "]"}], ".", 
                RowBox[{"\[CapitalGamma]", "[", 
                 RowBox[{"\[Beta]", ",", "\[Epsilon]"}], "]"}]}], "]"}], 
              "]"}], 
             RowBox[{"DiracSimplify", "[", 
              RowBox[{"DiracTrace", "[", 
               RowBox[{
                RowBox[{"\[CapitalGamma]", "[", 
                 RowBox[{"\[Alpha]", ",", "\[Delta]"}], "]"}], ".", 
                RowBox[{"\[CapitalLambda]", "[", "k1", "]"}], ".", 
                RowBox[{"\[CapitalGamma]", "[", 
                 RowBox[{"\[Beta]", ",", "\[Epsilon]"}], "]"}], ".", 
                RowBox[{"hspin", "[", 
                 RowBox[{"kp", ",", "sp"}], "]"}]}], "]"}], "]"}]}], "-", 
            RowBox[{"DiracSimplify", "[", 
             RowBox[{"DiracTrace", "[", 
              RowBox[{
               RowBox[{"\[CapitalLambda]", "[", "k", "]"}], ".", 
               RowBox[{"\[Gamma]", "[", "\[Mu]", "]"}], ".", 
               RowBox[{"\[CapitalGamma]", "[", 
                RowBox[{"\[Alpha]", ",", "\[Delta]"}], "]"}], ".", 
               RowBox[{"\[CapitalLambda]", "[", "k1", "]"}], ".", 
               RowBox[{"\[CapitalGamma]", "[", 
                RowBox[{"\[Beta]", ",", "\[Epsilon]"}], "]"}], ".", 
               RowBox[{"hspin", "[", 
                RowBox[{"kp", ",", "sp"}], "]"}], ".", 
               RowBox[{"\[CapitalGamma]", "[", 
                RowBox[{"\[Alpha]", ",", "\[Delta]"}], "]"}], ".", 
               RowBox[{"\[CapitalLambda]", "[", "k2", "]"}], ".", 
               RowBox[{"\[CapitalGamma]", "[", 
                RowBox[{"\[Beta]", ",", "\[Epsilon]"}], "]"}]}], "]"}], 
             "]"}]}], ")"}], "]"}], "]"}], "]"}], "]"}], "]"}], "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9122346790697927`*^9, 3.9122347318228717`*^9}, {
   3.9122350237412276`*^9, 3.9122350409691*^9}, {3.9122352337222004`*^9, 
   3.912235275135234*^9}, {3.912235315179862*^9, 3.9122353223555713`*^9}, {
   3.9122353735783796`*^9, 3.91223548490819*^9}, {3.91223554977979*^9, 
   3.912235552051343*^9}, {3.9122356408447876`*^9, 3.912235641742032*^9}, {
   3.913100843445593*^9, 3.9131008476120963`*^9}, {3.919230842413951*^9, 
   3.91923089271266*^9}, {3.9192309819389267`*^9, 3.919230983942605*^9}, {
   3.919231083155376*^9, 3.9192311029320765`*^9}, {3.91923113825342*^9, 
   3.919231277687312*^9}, {3.919287282130559*^9, 3.9192873862294817`*^9}, {
   3.919289252981448*^9, 3.919289258159646*^9}, {3.9199376385714703`*^9, 
   3.9199376624645667`*^9}, {3.9199411086528215`*^9, 3.91994112495833*^9}, 
   3.92951712425762*^9, {3.9305460804988813`*^9, 3.9305460844555883`*^9}, {
   3.9313295893998194`*^9, 3.931329593426803*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"87f5864a-3476-467e-95a5-e027f1114c99"]
}, Closed]],

Cell[CellGroupData[{

Cell["Spin integration", "Subsubsection",
 CellChangeTimes->{{3.9313302665343485`*^9, 
  3.931330274460311*^9}},ExpressionUUID->"b6d1af3f-641d-4970-9a46-\
fc3e5feccffd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"*", "The", " ", "following", " ", "simulates", " ", 
     RowBox[{"the", " ", "[", "dS", "]"}], " ", 
     RowBox[{"integrals", ":", " ", 
      RowBox[{"Spin", " ", "vectors", " ", "get", " ", "uncontracted"}]}]}], 
    ",", " ", 
    RowBox[{"replaced", " ", "by", " ", "negative", " ", "metrics"}], ",", 
    " ", 
    RowBox[{
    "and", " ", "recontracted", " ", "to", " ", "produce", " ", "a", " ", 
     "free", " ", "index"}]}], "**)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "*", "The", " ", "free", " ", "indices", " ", "are", " ", "fixed", " ", 
     "letters", " ", "in", " ", "this", " ", 
     RowBox[{"method", ":", " ", 
      RowBox[{"one", " ", "always", " ", "has", " ", 
       RowBox[{"\[Integral]", 
        RowBox[{"W", " ", 
         SuperscriptBox["s", "\[Beta]"], 
         SuperscriptBox[
          SubscriptBox["s", "j"], "\[Alpha]"], " ", "and", " ", 
         RowBox[{"\[Integral]", 
          RowBox[{"W", " ", 
           SuperscriptBox["\[CapitalDelta]", "\[Mu]"], " ", 
           SuperscriptBox[
            SubscriptBox["s", "j"], "\[Beta]"]}]}]}]}]}]}]}], ",", " ", 
    RowBox[{
    "this", " ", "has", " ", "to", " ", "be", " ", "kept", " ", "in", " ", 
     "mind", " ", "when", " ", "doing", " ", "contractions", " ", "below"}]}],
    "**)"}]}]], "Input",
 CellChangeTimes->{{3.931335868474536*^9, 3.93133589645089*^9}, {
  3.934967581537341*^9, 3.934967710581564*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"f986ea44-5458-401b-abd4-eb17eda93524"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"W0Int", "=", 
   RowBox[{"16", " ", 
    RowBox[{"FullSimplify", "[", "W0", "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"W2Intssp", "=", 
   RowBox[{"16", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"Contract", "[", 
      RowBox[{
       RowBox[{"Uncontract", "[", 
        RowBox[{
         RowBox[{"W2", "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"s1", "->", "0"}], ",", 
            RowBox[{"s2", "->", "0"}]}], "}"}]}], ",", "s", ",", "sp", ",", 
         RowBox[{"Pair", "->", "All"}]}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"FV", "[", 
           RowBox[{"s", ",", "\[Mu]_"}], "]"}], "->", 
          RowBox[{"ProjK", "[", 
           RowBox[{"k", ",", "\[Mu]", ",", "\[Beta]"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"FV", "[", 
           RowBox[{"sp", ",", "\[Nu]_"}], "]"}], "->", 
          RowBox[{"ProjK", "[", 
           RowBox[{"kp", ",", "\[Nu]", ",", "\[Alpha]"}], "]"}]}]}], "}"}]}], 
      "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"W2Intss1", "=", 
   RowBox[{"16", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"Contract", "[", 
      RowBox[{
       RowBox[{"Uncontract", "[", 
        RowBox[{
         RowBox[{"W2", "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"sp", "->", "0"}], ",", 
            RowBox[{"s2", "->", "0"}]}], "}"}]}], ",", "s", ",", "s1", ",", 
         RowBox[{"Pair", "->", "All"}]}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"FV", "[", 
           RowBox[{"s", ",", "\[Mu]_"}], "]"}], "->", 
          RowBox[{"ProjK", "[", 
           RowBox[{"k", ",", "\[Mu]", ",", "\[Beta]"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"FV", "[", 
           RowBox[{"s1", ",", "\[Nu]_"}], "]"}], "->", 
          RowBox[{"ProjK", "[", 
           RowBox[{"k1", ",", "\[Nu]", ",", "\[Alpha]"}], "]"}]}]}], "}"}]}], 
      "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"W2Intss2", "=", 
   RowBox[{"16", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"Contract", "[", 
      RowBox[{
       RowBox[{"Uncontract", "[", 
        RowBox[{
         RowBox[{"W2", "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"s1", "->", "0"}], ",", 
            RowBox[{"sp", "->", "0"}]}], "}"}]}], ",", "s", ",", "s2", ",", 
         RowBox[{"Pair", "->", "All"}]}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"FV", "[", 
           RowBox[{"s", ",", "\[Mu]_"}], "]"}], "->", 
          RowBox[{"ProjK", "[", 
           RowBox[{"k", ",", "\[Mu]", ",", "\[Beta]"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"FV", "[", 
           RowBox[{"s2", ",", "\[Nu]_"}], "]"}], "->", 
          RowBox[{"ProjK", "[", 
           RowBox[{"k2", ",", "\[Nu]", ",", "\[Alpha]"}], "]"}]}]}], "}"}]}], 
      "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"W2Intss", "=", 
   RowBox[{
    RowBox[{"-", "16"}], " ", 
    RowBox[{"FullSimplify", "[", "W0", "]"}], 
    RowBox[{"ProjK", "[", 
     RowBox[{"k", ",", "\[Alpha]", ",", "\[Beta]"}], "]"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.9313358808675275`*^9, 3.9313359256119165`*^9}, {
  3.9313360010785356`*^9, 3.9313360369435244`*^9}, {3.9313361386432295`*^9, 
  3.9313361388595276`*^9}, {3.931336282418215*^9, 3.931336284465171*^9}, {
  3.931337471772722*^9, 3.9313374770647836`*^9}, {3.931337610961552*^9, 
  3.931337619838488*^9}, {3.931337729088604*^9, 3.931337765084264*^9}, {
  3.931337810005785*^9, 3.9313378216638875`*^9}, {3.9314055791236095`*^9, 
  3.931405581179988*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"440dd542-7c55-4c51-8f88-121925c42fd4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"W\[CapitalDelta]Ints", "=", 
   RowBox[{
    RowBox[{"-", "16"}], 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"Contract", "[", 
      RowBox[{
       RowBox[{"Uncontract", "[", 
        RowBox[{
         RowBox[{"W\[CapitalDelta]", "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"s1", "->", "0"}], ",", 
            RowBox[{"s2", "->", "0"}], ",", 
            RowBox[{"sp", "->", "0"}]}], "}"}]}], ",", "s", ",", 
         RowBox[{"Pair", "->", "All"}]}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"FV", "[", 
          RowBox[{"s", ",", "\[Mu]_"}], "]"}], "->", 
         RowBox[{"MT", "[", 
          RowBox[{"\[Mu]", ",", "\[Beta]"}], "]"}]}], "}"}]}], "]"}], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"W\[CapitalDelta]Intsp", "=", 
   RowBox[{
    RowBox[{"-", "16"}], 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"Contract", "[", 
      RowBox[{
       RowBox[{"Uncontract", "[", 
        RowBox[{
         RowBox[{"W\[CapitalDelta]", "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"s1", "->", "0"}], ",", 
            RowBox[{"s2", "->", "0"}], ",", 
            RowBox[{"s", "->", "0"}]}], "}"}]}], ",", "sp", ",", 
         RowBox[{"Pair", "->", "All"}]}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"FV", "[", 
          RowBox[{"sp", ",", "\[Mu]_"}], "]"}], "->", 
         RowBox[{"MT", "[", 
          RowBox[{"\[Mu]", ",", "\[Beta]"}], "]"}]}], "}"}]}], "]"}], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"W\[CapitalDelta]Ints1", "=", 
   RowBox[{
    RowBox[{"-", "16"}], 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"Contract", "[", 
      RowBox[{
       RowBox[{"Uncontract", "[", 
        RowBox[{
         RowBox[{"W\[CapitalDelta]", "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"s", "->", "0"}], ",", 
            RowBox[{"s2", "->", "0"}], ",", 
            RowBox[{"sp", "->", "0"}]}], "}"}]}], ",", "s1", ",", 
         RowBox[{"Pair", "->", "All"}]}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"FV", "[", 
          RowBox[{"s1", ",", "\[Mu]_"}], "]"}], "->", 
         RowBox[{"MT", "[", 
          RowBox[{"\[Mu]", ",", "\[Beta]"}], "]"}]}], "}"}]}], "]"}], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"W\[CapitalDelta]Ints2", "=", 
   RowBox[{
    RowBox[{"-", "16"}], 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"Contract", "[", 
      RowBox[{
       RowBox[{"Uncontract", "[", 
        RowBox[{
         RowBox[{"W\[CapitalDelta]", "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"s1", "->", "0"}], ",", 
            RowBox[{"s", "->", "0"}], ",", 
            RowBox[{"sp", "->", "0"}]}], "}"}]}], ",", "s2", ",", 
         RowBox[{"Pair", "->", "All"}]}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"FV", "[", 
          RowBox[{"s2", ",", "\[Mu]_"}], "]"}], "->", 
         RowBox[{"MT", "[", 
          RowBox[{"\[Mu]", ",", "\[Beta]"}], "]"}]}], "}"}]}], "]"}], 
     "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.929368447930214*^9, 3.929368472790118*^9}, {
  3.9305467367404137`*^9, 3.93054674209936*^9}, {3.9313358373863287`*^9, 
  3.931335876275628*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"b03fb9f6-fdb5-4864-9532-699073dd3aba"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"W\[CapitalDelta]1Ints", "=", 
   RowBox[{
    RowBox[{"-", "16"}], 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"Contract", "[", 
      RowBox[{
       RowBox[{"Uncontract", "[", 
        RowBox[{
         RowBox[{"W\[CapitalDelta]1", "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"s1", "->", "0"}], ",", 
            RowBox[{"s2", "->", "0"}], ",", 
            RowBox[{"sp", "->", "0"}]}], "}"}]}], ",", "s", ",", 
         RowBox[{"Pair", "->", "All"}]}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"FV", "[", 
          RowBox[{"s", ",", "\[Mu]_"}], "]"}], "->", 
         RowBox[{"MT", "[", 
          RowBox[{"\[Mu]", ",", "\[Beta]"}], "]"}]}], "}"}]}], "]"}], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"W\[CapitalDelta]1Intsp", "=", 
   RowBox[{
    RowBox[{"-", "16"}], 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"Contract", "[", 
      RowBox[{
       RowBox[{"Uncontract", "[", 
        RowBox[{
         RowBox[{"W\[CapitalDelta]1", "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"s1", "->", "0"}], ",", 
            RowBox[{"s2", "->", "0"}], ",", 
            RowBox[{"s", "->", "0"}]}], "}"}]}], ",", "sp", ",", 
         RowBox[{"Pair", "->", "All"}]}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"FV", "[", 
          RowBox[{"sp", ",", "\[Mu]_"}], "]"}], "->", 
         RowBox[{"MT", "[", 
          RowBox[{"\[Mu]", ",", "\[Beta]"}], "]"}]}], "}"}]}], "]"}], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"W\[CapitalDelta]1Ints1", "=", 
   RowBox[{
    RowBox[{"-", "16"}], 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"Contract", "[", 
      RowBox[{
       RowBox[{"Uncontract", "[", 
        RowBox[{
         RowBox[{"W\[CapitalDelta]1", "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"s", "->", "0"}], ",", 
            RowBox[{"s2", "->", "0"}], ",", 
            RowBox[{"sp", "->", "0"}]}], "}"}]}], ",", "s1", ",", 
         RowBox[{"Pair", "->", "All"}]}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"FV", "[", 
          RowBox[{"s1", ",", "\[Mu]_"}], "]"}], "->", 
         RowBox[{"MT", "[", 
          RowBox[{"\[Mu]", ",", "\[Beta]"}], "]"}]}], "}"}]}], "]"}], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"W\[CapitalDelta]1Ints2", "=", 
   RowBox[{
    RowBox[{"-", "16"}], 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"Contract", "[", 
      RowBox[{
       RowBox[{"Uncontract", "[", 
        RowBox[{
         RowBox[{"W\[CapitalDelta]1", "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"s1", "->", "0"}], ",", 
            RowBox[{"s", "->", "0"}], ",", 
            RowBox[{"sp", "->", "0"}]}], "}"}]}], ",", "s2", ",", 
         RowBox[{"Pair", "->", "All"}]}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"FV", "[", 
          RowBox[{"s2", ",", "\[Mu]_"}], "]"}], "->", 
         RowBox[{"MT", "[", 
          RowBox[{"\[Mu]", ",", "\[Beta]"}], "]"}]}], "}"}]}], "]"}], 
     "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9305475666507673`*^9, 3.930547588392495*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"463ac2aa-77d1-476e-aede-c8cf0bf7669e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"W\[CapitalDelta]2Ints", "=", 
   RowBox[{
    RowBox[{"-", "16"}], 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"Contract", "[", 
      RowBox[{
       RowBox[{"Uncontract", "[", 
        RowBox[{
         RowBox[{"W\[CapitalDelta]2", "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"s1", "->", "0"}], ",", 
            RowBox[{"s2", "->", "0"}], ",", 
            RowBox[{"sp", "->", "0"}]}], "}"}]}], ",", "s", ",", 
         RowBox[{"Pair", "->", "All"}]}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"FV", "[", 
          RowBox[{"s", ",", "\[Mu]_"}], "]"}], "->", 
         RowBox[{"MT", "[", 
          RowBox[{"\[Mu]", ",", "\[Beta]"}], "]"}]}], "}"}]}], "]"}], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"W\[CapitalDelta]2Intsp", "=", 
   RowBox[{
    RowBox[{"-", "16"}], 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"Contract", "[", 
      RowBox[{
       RowBox[{"Uncontract", "[", 
        RowBox[{
         RowBox[{"W\[CapitalDelta]2", "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"s1", "->", "0"}], ",", 
            RowBox[{"s2", "->", "0"}], ",", 
            RowBox[{"s", "->", "0"}]}], "}"}]}], ",", "sp", ",", 
         RowBox[{"Pair", "->", "All"}]}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"FV", "[", 
          RowBox[{"sp", ",", "\[Mu]_"}], "]"}], "->", 
         RowBox[{"MT", "[", 
          RowBox[{"\[Mu]", ",", "\[Beta]"}], "]"}]}], "}"}]}], "]"}], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"W\[CapitalDelta]2Ints1", "=", 
   RowBox[{
    RowBox[{"-", "16"}], 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"Contract", "[", 
      RowBox[{
       RowBox[{"Uncontract", "[", 
        RowBox[{
         RowBox[{"W\[CapitalDelta]2", "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"s", "->", "0"}], ",", 
            RowBox[{"s2", "->", "0"}], ",", 
            RowBox[{"sp", "->", "0"}]}], "}"}]}], ",", "s1", ",", 
         RowBox[{"Pair", "->", "All"}]}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"FV", "[", 
          RowBox[{"s1", ",", "\[Mu]_"}], "]"}], "->", 
         RowBox[{"MT", "[", 
          RowBox[{"\[Mu]", ",", "\[Beta]"}], "]"}]}], "}"}]}], "]"}], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"W\[CapitalDelta]2Ints2", "=", 
   RowBox[{
    RowBox[{"-", "16"}], 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"Contract", "[", 
      RowBox[{
       RowBox[{"Uncontract", "[", 
        RowBox[{
         RowBox[{"W\[CapitalDelta]2", "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"s1", "->", "0"}], ",", 
            RowBox[{"s", "->", "0"}], ",", 
            RowBox[{"sp", "->", "0"}]}], "}"}]}], ",", "s2", ",", 
         RowBox[{"Pair", "->", "All"}]}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"FV", "[", 
          RowBox[{"s2", ",", "\[Mu]_"}], "]"}], "->", 
         RowBox[{"MT", "[", 
          RowBox[{"\[Mu]", ",", "\[Beta]"}], "]"}]}], "}"}]}], "]"}], 
     "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.930547594810152*^9, 3.930547608859449*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"ba88090c-80a5-4ec9-be0f-5ffa21b44237"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"W\[CapitalDelta]pInts", "=", 
   RowBox[{
    RowBox[{"-", "16"}], 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"Contract", "[", 
      RowBox[{
       RowBox[{"Uncontract", "[", 
        RowBox[{
         RowBox[{"W\[CapitalDelta]p", "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"s1", "->", "0"}], ",", 
            RowBox[{"s2", "->", "0"}], ",", 
            RowBox[{"sp", "->", "0"}]}], "}"}]}], ",", "s", ",", 
         RowBox[{"Pair", "->", "All"}]}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"FV", "[", 
          RowBox[{"s", ",", "\[Mu]_"}], "]"}], "->", 
         RowBox[{"MT", "[", 
          RowBox[{"\[Mu]", ",", "\[Beta]"}], "]"}]}], "}"}]}], "]"}], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"W\[CapitalDelta]pIntsp", "=", 
   RowBox[{
    RowBox[{"-", "16"}], 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"Contract", "[", 
      RowBox[{
       RowBox[{"Uncontract", "[", 
        RowBox[{
         RowBox[{"W\[CapitalDelta]p", "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"s1", "->", "0"}], ",", 
            RowBox[{"s2", "->", "0"}], ",", 
            RowBox[{"s", "->", "0"}]}], "}"}]}], ",", "sp", ",", 
         RowBox[{"Pair", "->", "All"}]}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"FV", "[", 
          RowBox[{"sp", ",", "\[Mu]_"}], "]"}], "->", 
         RowBox[{"MT", "[", 
          RowBox[{"\[Mu]", ",", "\[Beta]"}], "]"}]}], "}"}]}], "]"}], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"W\[CapitalDelta]pInts1", "=", 
   RowBox[{
    RowBox[{"-", "16"}], 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"Contract", "[", 
      RowBox[{
       RowBox[{"Uncontract", "[", 
        RowBox[{
         RowBox[{"W\[CapitalDelta]p", "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"s", "->", "0"}], ",", 
            RowBox[{"s2", "->", "0"}], ",", 
            RowBox[{"sp", "->", "0"}]}], "}"}]}], ",", "s1", ",", 
         RowBox[{"Pair", "->", "All"}]}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"FV", "[", 
          RowBox[{"s1", ",", "\[Mu]_"}], "]"}], "->", 
         RowBox[{"MT", "[", 
          RowBox[{"\[Mu]", ",", "\[Beta]"}], "]"}]}], "}"}]}], "]"}], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"W\[CapitalDelta]pInts2", "=", 
   RowBox[{
    RowBox[{"-", "16"}], 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"Contract", "[", 
      RowBox[{
       RowBox[{"Uncontract", "[", 
        RowBox[{
         RowBox[{"W\[CapitalDelta]p", "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"s1", "->", "0"}], ",", 
            RowBox[{"s", "->", "0"}], ",", 
            RowBox[{"sp", "->", "0"}]}], "}"}]}], ",", "s2", ",", 
         RowBox[{"Pair", "->", "All"}]}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"FV", "[", 
          RowBox[{"s2", ",", "\[Mu]_"}], "]"}], "->", 
         RowBox[{"MT", "[", 
          RowBox[{"\[Mu]", ",", "\[Beta]"}], "]"}]}], "}"}]}], "]"}], 
     "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9305476134572573`*^9, 3.9305476268110986`*^9}},
 CellLabel->"In[77]:=",ExpressionUUID->"c22f7285-035b-43ed-940b-703b68cebce6"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Relevant collision integrals", "Subsection",
 CellChangeTimes->{{3.930545999762781*^9, 
  3.9305460322614*^9}},ExpressionUUID->"757b8a1a-9ea1-4b1c-9631-148a3cad9026"],

Cell[CellGroupData[{

Cell["Definition of the integrands: EM tensor", "Subsubsection",
 CellChangeTimes->{{3.9305471042537384`*^9, 3.930547128231018*^9}, {
  3.9349669895983553`*^9, 
  3.9349669923240204`*^9}},ExpressionUUID->"1156f7b7-99aa-4738-bd59-\
d27bcbe516df"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"*", 
    RowBox[{"Reminder", ":", " ", 
     RowBox[{"Some", " ", "indices", " ", "are", " ", "fixed"}]}]}], ",", " ", 
   RowBox[{"\[Integral]", 
    RowBox[{"W", " ", 
     SuperscriptBox["\[CapitalDelta]", "\[Mu]"], " ", 
     SuperscriptBox[
      SubscriptBox["s", "j"], "\[Beta]"]}]}]}], "**)"}]], "Input",
 CellChangeTimes->{{3.9349677209861774`*^9, 3.934967759759678*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"1042faba-f7ef-4011-89ce-4bc1681b9595"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalGamma]\[Kappa]NonInt1", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"12", 
       SuperscriptBox["m", "2"]}]]}], 
    FractionBox["m", "\[HBar]"], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"2", "\[Pi]"}], ")"}], "4"], 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"Contract", "[", 
      RowBox[{"W\[CapitalDelta]Ints1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"FV", "[", 
          RowBox[{"k", ",", "\[Nu]"}], "]"}], 
         RowBox[{"FV", "[", 
          RowBox[{"k1", ",", "\[Alpha]"}], "]"}], 
         RowBox[{"FV", "[", 
          RowBox[{"u", ",", "\[CapitalSigma]"}], "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"FV", "[", 
             RowBox[{"u", ",", "\[Mu]"}], "]"}], 
            RowBox[{"LeviCivita", "[", 
             RowBox[{
             "\[Nu]", ",", "\[CapitalSigma]", ",", "\[Alpha]", ",", 
              "\[Beta]"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"FV", "[", 
             RowBox[{"u", ",", "\[Nu]"}], "]"}], 
            RowBox[{"LeviCivita", "[", 
             RowBox[{
             "\[Mu]", ",", "\[CapitalSigma]", ",", "\[Alpha]", ",", 
              "\[Beta]"}], "]"}]}]}], ")"}]}], ")"}]}], "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalGamma]\[Kappa]NonInt2", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"12", 
       SuperscriptBox["m", "2"]}]]}], 
    FractionBox["m", "\[HBar]"], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"2", "\[Pi]"}], ")"}], "4"], 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"Contract", "[", 
      RowBox[{"W\[CapitalDelta]Ints2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"FV", "[", 
          RowBox[{"k", ",", "\[Nu]"}], "]"}], 
         RowBox[{"FV", "[", 
          RowBox[{"k2", ",", "\[Alpha]"}], "]"}], 
         RowBox[{"FV", "[", 
          RowBox[{"u", ",", "\[CapitalSigma]"}], "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"FV", "[", 
             RowBox[{"u", ",", "\[Mu]"}], "]"}], 
            RowBox[{"LeviCivita", "[", 
             RowBox[{
             "\[Nu]", ",", "\[CapitalSigma]", ",", "\[Alpha]", ",", 
              "\[Beta]"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"FV", "[", 
             RowBox[{"u", ",", "\[Nu]"}], "]"}], 
            RowBox[{"LeviCivita", "[", 
             RowBox[{
             "\[Mu]", ",", "\[CapitalSigma]", ",", "\[Alpha]", ",", 
              "\[Beta]"}], "]"}]}]}], ")"}]}], ")"}]}], "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalGamma]\[Kappa]NonInt", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"12", 
       SuperscriptBox["m", "2"]}]]}], 
    FractionBox["m", "\[HBar]"], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"2", "\[Pi]"}], ")"}], "4"], 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"Contract", "[", 
      RowBox[{"W\[CapitalDelta]Ints", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"FV", "[", 
          RowBox[{"k", ",", "\[Nu]"}], "]"}], 
         RowBox[{"FV", "[", 
          RowBox[{"k", ",", "\[Alpha]"}], "]"}], 
         RowBox[{"FV", "[", 
          RowBox[{"u", ",", "\[CapitalSigma]"}], "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"FV", "[", 
             RowBox[{"u", ",", "\[Mu]"}], "]"}], 
            RowBox[{"LeviCivita", "[", 
             RowBox[{
             "\[Nu]", ",", "\[CapitalSigma]", ",", "\[Alpha]", ",", 
              "\[Beta]"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"FV", "[", 
             RowBox[{"u", ",", "\[Nu]"}], "]"}], 
            RowBox[{"LeviCivita", "[", 
             RowBox[{
             "\[Mu]", ",", "\[CapitalSigma]", ",", "\[Alpha]", ",", 
              "\[Beta]"}], "]"}]}]}], ")"}]}], ")"}]}], "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalGamma]\[Kappa]NonIntp", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"12", 
       SuperscriptBox["m", "2"]}]]}], 
    FractionBox["m", "\[HBar]"], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"2", "\[Pi]"}], ")"}], "4"], 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"Contract", "[", 
      RowBox[{"W\[CapitalDelta]Intsp", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"FV", "[", 
          RowBox[{"k", ",", "\[Nu]"}], "]"}], 
         RowBox[{"FV", "[", 
          RowBox[{"kp", ",", "\[Alpha]"}], "]"}], 
         RowBox[{"FV", "[", 
          RowBox[{"u", ",", "\[CapitalSigma]"}], "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"FV", "[", 
             RowBox[{"u", ",", "\[Mu]"}], "]"}], 
            RowBox[{"LeviCivita", "[", 
             RowBox[{
             "\[Nu]", ",", "\[CapitalSigma]", ",", "\[Alpha]", ",", 
              "\[Beta]"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"FV", "[", 
             RowBox[{"u", ",", "\[Nu]"}], "]"}], 
            RowBox[{"LeviCivita", "[", 
             RowBox[{
             "\[Mu]", ",", "\[CapitalSigma]", ",", "\[Alpha]", ",", 
              "\[Beta]"}], "]"}]}]}], ")"}]}], ")"}]}], "]"}], "]"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.913101170128627*^9, 3.913101230621719*^9}, {
  3.913102610239207*^9, 3.9131028328016148`*^9}, {3.913435249728811*^9, 
  3.9134352578634825`*^9}, {3.918040503742256*^9, 3.9180405088878217`*^9}, {
  3.9305488469980607`*^9, 3.930548853918186*^9}},
 CellLabel->"In[82]:=",ExpressionUUID->"7aabebcd-047e-4d8b-9b20-946fa64f3ce6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalGamma]\[Omega]NonInt1", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"24", 
       SuperscriptBox["m", "2"]}]]}], 
    FractionBox["m", "\[HBar]"], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"2", "\[Pi]"}], ")"}], "4"], 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"Contract", "[", 
      RowBox[{"W\[CapitalDelta]Ints1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"FV", "[", 
          RowBox[{"k", ",", "\[Nu]"}], "]"}], 
         RowBox[{"FV", "[", 
          RowBox[{"k1", ",", "\[Alpha]"}], "]"}], 
         RowBox[{"LeviCivita", "[", 
          RowBox[{
          "\[Rho]", ",", "\[CapitalSigma]", ",", "\[Alpha]", ",", "\[Beta]"}],
           "]"}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Delta", "[", 
           RowBox[{"\[Rho]", ",", "\[Mu]"}], "]"}], 
          RowBox[{"Delta", "[", 
           RowBox[{"\[CapitalSigma]", ",", "\[Nu]"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"Delta", "[", 
           RowBox[{"\[Rho]", ",", "\[Nu]"}], "]"}], 
          RowBox[{"Delta", "[", 
           RowBox[{"\[CapitalSigma]", ",", "\[Mu]"}], "]"}]}]}], ")"}]}], 
      "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalGamma]\[Omega]NonInt2", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"24", 
       SuperscriptBox["m", "2"]}]]}], 
    FractionBox["m", "\[HBar]"], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"2", "\[Pi]"}], ")"}], "4"], 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"Contract", "[", 
      RowBox[{"W\[CapitalDelta]Ints2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"FV", "[", 
          RowBox[{"k", ",", "\[Nu]"}], "]"}], 
         RowBox[{"FV", "[", 
          RowBox[{"k2", ",", "\[Alpha]"}], "]"}], 
         RowBox[{"LeviCivita", "[", 
          RowBox[{
          "\[Rho]", ",", "\[CapitalSigma]", ",", "\[Alpha]", ",", "\[Beta]"}],
           "]"}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Delta", "[", 
           RowBox[{"\[Rho]", ",", "\[Mu]"}], "]"}], 
          RowBox[{"Delta", "[", 
           RowBox[{"\[CapitalSigma]", ",", "\[Nu]"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"Delta", "[", 
           RowBox[{"\[Rho]", ",", "\[Nu]"}], "]"}], 
          RowBox[{"Delta", "[", 
           RowBox[{"\[CapitalSigma]", ",", "\[Mu]"}], "]"}]}]}], ")"}]}], 
      "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalGamma]\[Omega]NonInt", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"24", 
       SuperscriptBox["m", "2"]}]]}], 
    FractionBox["m", "\[HBar]"], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"2", "\[Pi]"}], ")"}], "4"], 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"Contract", "[", 
      RowBox[{"W\[CapitalDelta]Ints", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"FV", "[", 
          RowBox[{"k", ",", "\[Nu]"}], "]"}], 
         RowBox[{"FV", "[", 
          RowBox[{"k", ",", "\[Alpha]"}], "]"}], 
         RowBox[{"LeviCivita", "[", 
          RowBox[{
          "\[Rho]", ",", "\[CapitalSigma]", ",", "\[Alpha]", ",", "\[Beta]"}],
           "]"}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Delta", "[", 
           RowBox[{"\[Rho]", ",", "\[Mu]"}], "]"}], 
          RowBox[{"Delta", "[", 
           RowBox[{"\[CapitalSigma]", ",", "\[Nu]"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"Delta", "[", 
           RowBox[{"\[Rho]", ",", "\[Nu]"}], "]"}], 
          RowBox[{"Delta", "[", 
           RowBox[{"\[CapitalSigma]", ",", "\[Mu]"}], "]"}]}]}], ")"}]}], 
      "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalGamma]\[Omega]NonIntp", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"24", 
       SuperscriptBox["m", "2"]}]]}], 
    FractionBox["m", "\[HBar]"], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"2", "\[Pi]"}], ")"}], "4"], 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"Contract", "[", 
      RowBox[{"W\[CapitalDelta]Intsp", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"FV", "[", 
          RowBox[{"k", ",", "\[Nu]"}], "]"}], 
         RowBox[{"FV", "[", 
          RowBox[{"kp", ",", "\[Alpha]"}], "]"}], 
         RowBox[{"LeviCivita", "[", 
          RowBox[{
          "\[Rho]", ",", "\[CapitalSigma]", ",", "\[Alpha]", ",", "\[Beta]"}],
           "]"}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Delta", "[", 
           RowBox[{"\[Rho]", ",", "\[Mu]"}], "]"}], 
          RowBox[{"Delta", "[", 
           RowBox[{"\[CapitalSigma]", ",", "\[Nu]"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"Delta", "[", 
           RowBox[{"\[Rho]", ",", "\[Nu]"}], "]"}], 
          RowBox[{"Delta", "[", 
           RowBox[{"\[CapitalSigma]", ",", "\[Mu]"}], "]"}]}]}], ")"}]}], 
      "]"}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9132804940005074`*^9, 3.913280529800598*^9}, {
  3.913280613951696*^9, 3.9132806980494165`*^9}, {3.913435270628471*^9, 
  3.913435276837888*^9}, {3.9180405123006067`*^9, 3.9180405194272785`*^9}, {
  3.9305488581001616`*^9, 3.930548864702359*^9}},
 CellLabel->"In[86]:=",ExpressionUUID->"84ea4dc3-2a53-4531-82ea-f69cf0a0513d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalGamma]INonInt1", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"12", 
       SuperscriptBox["m", "2"]}]]}], 
    FractionBox["m", "\[HBar]"], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"2", "\[Pi]"}], ")"}], "4"], 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"Contract", "[", 
      RowBox[{"W\[CapitalDelta]Ints1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"FV", "[", 
          RowBox[{"k1", ",", "\[Alpha]"}], "]"}], 
         RowBox[{"FV", "[", 
          RowBox[{"u", ",", "\[Nu]"}], "]"}], 
         RowBox[{"LeviCivita", "[", 
          RowBox[{"\[Mu]", ",", "\[Nu]", ",", "\[Alpha]", ",", "\[Beta]"}], 
          "]"}]}], ")"}]}], "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalGamma]INonInt2", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"12", 
       SuperscriptBox["m", "2"]}]]}], 
    FractionBox["m", "\[HBar]"], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"2", "\[Pi]"}], ")"}], "4"], 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"Contract", "[", 
      RowBox[{"W\[CapitalDelta]Ints2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"FV", "[", 
          RowBox[{"k2", ",", "\[Alpha]"}], "]"}], 
         RowBox[{"FV", "[", 
          RowBox[{"u", ",", "\[Nu]"}], "]"}], 
         RowBox[{"LeviCivita", "[", 
          RowBox[{"\[Mu]", ",", "\[Nu]", ",", "\[Alpha]", ",", "\[Beta]"}], 
          "]"}]}], ")"}]}], "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalGamma]INonInt", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"12", 
       SuperscriptBox["m", "2"]}]]}], 
    FractionBox["m", "\[HBar]"], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"2", "\[Pi]"}], ")"}], "4"], 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"Contract", "[", 
      RowBox[{"W\[CapitalDelta]Ints", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"FV", "[", 
          RowBox[{"k", ",", "\[Alpha]"}], "]"}], 
         RowBox[{"FV", "[", 
          RowBox[{"u", ",", "\[Nu]"}], "]"}], 
         RowBox[{"LeviCivita", "[", 
          RowBox[{"\[Mu]", ",", "\[Nu]", ",", "\[Alpha]", ",", "\[Beta]"}], 
          "]"}]}], ")"}]}], "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalGamma]INonIntp", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"12", 
       SuperscriptBox["m", "2"]}]]}], 
    FractionBox["m", "\[HBar]"], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"2", "\[Pi]"}], ")"}], "4"], 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"Contract", "[", 
      RowBox[{"W\[CapitalDelta]Intsp", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"FV", "[", 
          RowBox[{"kp", ",", "\[Alpha]"}], "]"}], 
         RowBox[{"FV", "[", 
          RowBox[{"u", ",", "\[Nu]"}], "]"}], 
         RowBox[{"LeviCivita", "[", 
          RowBox[{"\[Mu]", ",", "\[Nu]", ",", "\[Alpha]", ",", "\[Beta]"}], 
          "]"}]}], ")"}]}], "]"}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.929516102567418*^9, 3.9295161258499303`*^9}, {
  3.92951622325861*^9, 3.929516305332428*^9}, {3.93054887106219*^9, 
  3.930548879108739*^9}, {3.9346115708554955`*^9, 3.934611577122986*^9}},
 CellLabel->"In[90]:=",ExpressionUUID->"c9d7b4c4-cd82-4406-baac-5de335dbfa6f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalGamma]aNonInt1", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"12", 
       SuperscriptBox["m", "2"]}]]}], 
    FractionBox["m", "\[HBar]"], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"2", "\[Pi]"}], ")"}], "4"], 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"Contract", "[", 
      RowBox[{"W\[CapitalDelta]Ints1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"FV", "[", 
          RowBox[{"k1", ",", "\[Alpha]"}], "]"}], 
         RowBox[{"FV", "[", 
          RowBox[{"k", ",", "\[Lambda]"}], "]"}], 
         RowBox[{"FV", "[", 
          RowBox[{"u", ",", "\[Rho]"}], "]"}], 
         RowBox[{"LeviCivita", "[", 
          RowBox[{
          "\[Rho]", ",", "\[CapitalSigma]", ",", "\[Alpha]", ",", "\[Beta]"}],
           "]"}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"FV", "[", 
           RowBox[{"u", ",", "\[Lambda]"}], "]"}], 
          RowBox[{"Delta", "[", 
           RowBox[{"\[Mu]", ",", "\[CapitalSigma]"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"FV", "[", 
           RowBox[{"u", ",", "\[CapitalSigma]"}], "]"}], 
          RowBox[{"Delta", "[", 
           RowBox[{"\[Mu]", ",", "\[Lambda]"}], "]"}]}]}], ")"}]}], "]"}], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalGamma]aNonInt2", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"12", 
       SuperscriptBox["m", "2"]}]]}], 
    FractionBox["m", "\[HBar]"], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"2", "\[Pi]"}], ")"}], "4"], 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"Contract", "[", 
      RowBox[{"W\[CapitalDelta]Ints2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"FV", "[", 
          RowBox[{"k1", ",", "\[Alpha]"}], "]"}], 
         RowBox[{"FV", "[", 
          RowBox[{"k", ",", "\[Lambda]"}], "]"}], 
         RowBox[{"FV", "[", 
          RowBox[{"u", ",", "\[Rho]"}], "]"}], 
         RowBox[{"LeviCivita", "[", 
          RowBox[{
          "\[Rho]", ",", "\[CapitalSigma]", ",", "\[Alpha]", ",", "\[Beta]"}],
           "]"}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"FV", "[", 
           RowBox[{"u", ",", "\[Lambda]"}], "]"}], 
          RowBox[{"Delta", "[", 
           RowBox[{"\[Mu]", ",", "\[CapitalSigma]"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"FV", "[", 
           RowBox[{"u", ",", "\[CapitalSigma]"}], "]"}], 
          RowBox[{"Delta", "[", 
           RowBox[{"\[Mu]", ",", "\[Lambda]"}], "]"}]}]}], ")"}]}], "]"}], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalGamma]aNonInt", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"12", 
       SuperscriptBox["m", "2"]}]]}], 
    FractionBox["m", "\[HBar]"], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"2", "\[Pi]"}], ")"}], "4"], 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"Contract", "[", 
      RowBox[{"W\[CapitalDelta]Ints", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"FV", "[", 
          RowBox[{"k1", ",", "\[Alpha]"}], "]"}], 
         RowBox[{"FV", "[", 
          RowBox[{"k", ",", "\[Lambda]"}], "]"}], 
         RowBox[{"FV", "[", 
          RowBox[{"u", ",", "\[Rho]"}], "]"}], 
         RowBox[{"LeviCivita", "[", 
          RowBox[{
          "\[Rho]", ",", "\[CapitalSigma]", ",", "\[Alpha]", ",", "\[Beta]"}],
           "]"}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"FV", "[", 
           RowBox[{"u", ",", "\[Lambda]"}], "]"}], 
          RowBox[{"Delta", "[", 
           RowBox[{"\[Mu]", ",", "\[CapitalSigma]"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"FV", "[", 
           RowBox[{"u", ",", "\[CapitalSigma]"}], "]"}], 
          RowBox[{"Delta", "[", 
           RowBox[{"\[Mu]", ",", "\[Lambda]"}], "]"}]}]}], ")"}]}], "]"}], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalGamma]aNonIntp", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"12", 
       SuperscriptBox["m", "2"]}]]}], 
    FractionBox["m", "\[HBar]"], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"2", "\[Pi]"}], ")"}], "4"], 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"Contract", "[", 
      RowBox[{"W\[CapitalDelta]Intsp", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"FV", "[", 
          RowBox[{"k1", ",", "\[Alpha]"}], "]"}], 
         RowBox[{"FV", "[", 
          RowBox[{"k", ",", "\[Lambda]"}], "]"}], 
         RowBox[{"FV", "[", 
          RowBox[{"u", ",", "\[Rho]"}], "]"}], 
         RowBox[{"LeviCivita", "[", 
          RowBox[{
          "\[Rho]", ",", "\[CapitalSigma]", ",", "\[Alpha]", ",", "\[Beta]"}],
           "]"}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"FV", "[", 
           RowBox[{"u", ",", "\[Lambda]"}], "]"}], 
          RowBox[{"Delta", "[", 
           RowBox[{"\[Mu]", ",", "\[CapitalSigma]"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"FV", "[", 
           RowBox[{"u", ",", "\[CapitalSigma]"}], "]"}], 
          RowBox[{"Delta", "[", 
           RowBox[{"\[Mu]", ",", "\[Lambda]"}], "]"}]}]}], ")"}]}], "]"}], 
     "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9305472032585125`*^9, 3.9305472035424905`*^9}, {
  3.9305473289588566`*^9, 3.9305475280368776`*^9}, {3.930547931410639*^9, 
  3.9305479363974867`*^9}, {3.9305488886099453`*^9, 3.930548894208659*^9}, {
  3.930548999507357*^9, 3.9305490194161158`*^9}},
 CellLabel->"In[94]:=",ExpressionUUID->"15ca7368-e637-410c-9bd5-5b3661cf7a07"]
}, Closed]],

Cell[CellGroupData[{

Cell["Definition of the integrands : Collision terms", "Subsubsection",
 CellChangeTimes->{{3.9349670027262897`*^9, 3.934967009559196*^9}, {
  3.9349670440013824`*^9, 
  3.9349670498297377`*^9}},ExpressionUUID->"6d663303-3241-44e9-8f6b-\
8731950e2521"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"*", 
    RowBox[{"Reminder", ":", " ", 
     RowBox[{"Some", " ", "indices", " ", "are", " ", "fixed"}]}]}], ",", " ", 
   RowBox[{"\[Integral]", 
    RowBox[{"W", " ", 
     SuperscriptBox["\[CapitalDelta]", "\[Mu]"], " ", 
     SuperscriptBox[
      SubscriptBox["s", "j"], "\[Beta]"]}]}], ",", " ", 
   RowBox[{"\[Integral]", 
    RowBox[{"W", " ", 
     SuperscriptBox["s", "\[Mu]"], " ", 
     SuperscriptBox[
      SubscriptBox["s", "j"], "\[Beta]"]}]}]}], "**)"}]], "Input",
 CellChangeTimes->{{3.9349677711879387`*^9, 3.9349677782534046`*^9}},
 CellLabel->"In[98]:=",ExpressionUUID->"07867c36-cce2-4196-b6bc-4e413d05a145"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"h2NonInt1", "=", 
   RowBox[{
    FractionBox["1", "10"], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"2", "\[Pi]"}], ")"}], "4"], 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"Contract", "[", 
      RowBox[{"W\[CapitalDelta]1Ints", " ", 
       FractionBox[
        RowBox[{
         RowBox[{"DeltaShear", "[", 
          RowBox[{"\[Mu]", ",", "\[Nu]", ",", "\[Rho]", ",", "\[Alpha]"}], 
          "]"}], 
         RowBox[{"LeviCivita", "[", 
          RowBox[{
          "\[Alpha]", ",", "\[Beta]", ",", "\[Delta]", ",", "\[Lambda]"}], 
          "]"}], 
         RowBox[{"FV", "[", 
          RowBox[{"u", ",", "\[Lambda]"}], "]"}], 
         RowBox[{"FV", "[", 
          RowBox[{"k1", ",", "\[Nu]"}], "]"}]}], 
        RowBox[{"Contract", "[", 
         RowBox[{
          RowBox[{"FV", "[", 
           RowBox[{"k", ",", "\[Kappa]"}], "]"}], 
          RowBox[{"FV", "[", 
           RowBox[{"u", ",", "\[Kappa]"}], "]"}]}], "]"}]], 
       RowBox[{"DeltaShear", "[", 
        RowBox[{"\[Delta]", ",", "\[Rho]", ",", "\[Zeta]", ",", "\[Eta]"}], 
        "]"}], 
       RowBox[{"FV", "[", 
        RowBox[{"k", ",", "\[Zeta]"}], "]"}], 
       RowBox[{"FV", "[", 
        RowBox[{"k", ",", "\[Eta]"}], "]"}]}], "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h2NonInt2", "=", 
   RowBox[{
    FractionBox["1", "10"], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"2", "\[Pi]"}], ")"}], "4"], 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"Contract", "[", 
      RowBox[{"W\[CapitalDelta]2Ints", " ", 
       FractionBox[
        RowBox[{
         RowBox[{"DeltaShear", "[", 
          RowBox[{"\[Mu]", ",", "\[Nu]", ",", "\[Rho]", ",", "\[Alpha]"}], 
          "]"}], 
         RowBox[{"LeviCivita", "[", 
          RowBox[{
          "\[Alpha]", ",", "\[Beta]", ",", "\[Delta]", ",", "\[Lambda]"}], 
          "]"}], 
         RowBox[{"FV", "[", 
          RowBox[{"u", ",", "\[Lambda]"}], "]"}], 
         RowBox[{"FV", "[", 
          RowBox[{"k2", ",", "\[Nu]"}], "]"}]}], 
        RowBox[{"Contract", "[", 
         RowBox[{
          RowBox[{"FV", "[", 
           RowBox[{"k", ",", "\[Kappa]"}], "]"}], 
          RowBox[{"FV", "[", 
           RowBox[{"u", ",", "\[Kappa]"}], "]"}]}], "]"}]], 
       RowBox[{"DeltaShear", "[", 
        RowBox[{"\[Delta]", ",", "\[Rho]", ",", "\[Zeta]", ",", "\[Eta]"}], 
        "]"}], 
       RowBox[{"FV", "[", 
        RowBox[{"k", ",", "\[Zeta]"}], "]"}], 
       RowBox[{"FV", "[", 
        RowBox[{"k", ",", "\[Eta]"}], "]"}]}], "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h2NonInt", "=", 
   RowBox[{
    FractionBox["1", "10"], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"2", "\[Pi]"}], ")"}], "4"], 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"Contract", "[", 
      RowBox[{"W\[CapitalDelta]Ints", " ", 
       FractionBox[
        RowBox[{
         RowBox[{"DeltaShear", "[", 
          RowBox[{"\[Mu]", ",", "\[Nu]", ",", "\[Rho]", ",", "\[Alpha]"}], 
          "]"}], 
         RowBox[{"LeviCivita", "[", 
          RowBox[{
          "\[Alpha]", ",", "\[Beta]", ",", "\[Delta]", ",", "\[Lambda]"}], 
          "]"}], 
         RowBox[{"FV", "[", 
          RowBox[{"u", ",", "\[Lambda]"}], "]"}], 
         RowBox[{"FV", "[", 
          RowBox[{"k", ",", "\[Nu]"}], "]"}]}], 
        RowBox[{"Contract", "[", 
         RowBox[{
          RowBox[{"FV", "[", 
           RowBox[{"k", ",", "\[Kappa]"}], "]"}], 
          RowBox[{"FV", "[", 
           RowBox[{"u", ",", "\[Kappa]"}], "]"}]}], "]"}]], 
       RowBox[{"DeltaShear", "[", 
        RowBox[{"\[Delta]", ",", "\[Rho]", ",", "\[Zeta]", ",", "\[Eta]"}], 
        "]"}], 
       RowBox[{"FV", "[", 
        RowBox[{"k", ",", "\[Zeta]"}], "]"}], 
       RowBox[{"FV", "[", 
        RowBox[{"k", ",", "\[Eta]"}], "]"}]}], "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h2NonIntp", "=", 
   RowBox[{
    FractionBox["1", "10"], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"2", "\[Pi]"}], ")"}], "4"], 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"Contract", "[", 
      RowBox[{"W\[CapitalDelta]pInts", " ", 
       FractionBox[
        RowBox[{
         RowBox[{"DeltaShear", "[", 
          RowBox[{"\[Mu]", ",", "\[Nu]", ",", "\[Rho]", ",", "\[Alpha]"}], 
          "]"}], 
         RowBox[{"LeviCivita", "[", 
          RowBox[{
          "\[Alpha]", ",", "\[Beta]", ",", "\[Delta]", ",", "\[Lambda]"}], 
          "]"}], 
         RowBox[{"FV", "[", 
          RowBox[{"u", ",", "\[Lambda]"}], "]"}], 
         RowBox[{"FV", "[", 
          RowBox[{"kp", ",", "\[Nu]"}], "]"}]}], 
        RowBox[{"Contract", "[", 
         RowBox[{
          RowBox[{"FV", "[", 
           RowBox[{"k", ",", "\[Kappa]"}], "]"}], 
          RowBox[{"FV", "[", 
           RowBox[{"u", ",", "\[Kappa]"}], "]"}]}], "]"}]], 
       RowBox[{"DeltaShear", "[", 
        RowBox[{"\[Delta]", ",", "\[Rho]", ",", "\[Zeta]", ",", "\[Eta]"}], 
        "]"}], 
       RowBox[{"FV", "[", 
        RowBox[{"k", ",", "\[Zeta]"}], "]"}], 
       RowBox[{"FV", "[", 
        RowBox[{"k", ",", "\[Eta]"}], "]"}]}], "]"}], "]"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.9295176452394533`*^9, 3.9295177761214776`*^9}, {
  3.929517807792729*^9, 3.929517808788915*^9}, {3.9295178483764772`*^9, 
  3.9295180252964497`*^9}, {3.9295180684342375`*^9, 3.929518156246759*^9}, {
  3.9298048567304873`*^9, 3.929804863592621*^9}, {3.930547701338064*^9, 
  3.9305477317479897`*^9}, {3.930547971787036*^9, 3.9305480230405455`*^9}, {
  3.93054853144899*^9, 3.9305485340672655`*^9}, {3.930548564600038*^9, 
  3.9305485852030807`*^9}, {3.9349672557833605`*^9, 3.934967257520611*^9}},
 CellLabel->"In[99]:=",ExpressionUUID->"e1bbde77-6b15-4405-b9e8-11367f05c20a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "*", "Normalization", " ", "of", " ", "H", " ", "not", " ", "yet", " ", 
     "included"}], ",", " ", 
    RowBox[{"comes", " ", "below"}]}], "**)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"B2NonInt1", "=", 
     RowBox[{
      FractionBox["1", "4"], 
      FractionBox["3", "40"], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "\[Pi]"}], ")"}], "4"], 
      FractionBox["1", 
       RowBox[{"SP", "[", 
        RowBox[{"k", ",", "u"}], "]"}]], 
      RowBox[{"Simplify", "[", 
       RowBox[{"Contract", "[", 
        RowBox[{"W2Intss1", " ", 
         RowBox[{"Contract", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Delta", "[", 
               RowBox[{"\[Nu]", ",", "\[Beta]"}], "]"}], 
              RowBox[{"DeltaShear", "[", 
               RowBox[{
               "\[Nu]1", ",", "\[Nu]2", ",", "\[Mu]1", ",", "\[Mu]2"}], 
               "]"}]}], "\[IndentingNewLine]", "-", 
             RowBox[{
              RowBox[{"Delta", "[", 
               RowBox[{"\[Nu]1", ",", "\[Beta]"}], "]"}], 
              RowBox[{"DeltaShear", "[", 
               RowBox[{"\[Nu]", ",", "\[Nu]2", ",", "\[Mu]1", ",", "\[Mu]2"}],
                "]"}]}], "\[IndentingNewLine]", "-", 
             RowBox[{
              RowBox[{"Delta", "[", 
               RowBox[{"\[Nu]", ",", "\[Mu]1"}], "]"}], 
              RowBox[{"DeltaShear", "[", 
               RowBox[{
               "\[Nu]1", ",", "\[Nu]2", ",", "\[Beta]", ",", "\[Mu]2"}], 
               "]"}]}], "\[IndentingNewLine]", "+", 
             RowBox[{
              RowBox[{"Delta", "[", 
               RowBox[{"\[Nu]1", ",", "\[Mu]1"}], "]"}], 
              RowBox[{"DeltaShear", "[", 
               RowBox[{
               "\[Nu]", ",", "\[Nu]2", ",", "\[Beta]", ",", "\[Mu]2"}], 
               "]"}]}]}], ")"}], 
           RowBox[{"DeltaShear", "[", 
            RowBox[{
            "\[Mu]1", ",", "\[Mu]2", ",", "\[Rho]", ",", "\[Lambda]"}], "]"}],
            " ", 
           RowBox[{"DeltaShear", "[", 
            RowBox[{
            "\[Nu]1", ",", "\[Nu]2", ",", "\[Kappa]", ",", "\[Zeta]"}], 
            "]"}]}], "]"}], 
         RowBox[{"FV", "[", 
          RowBox[{"k", ",", "\[Rho]"}], "]"}], 
         RowBox[{"FV", "[", 
          RowBox[{"k", ",", "\[Lambda]"}], "]"}], 
         RowBox[{"FV", "[", 
          RowBox[{"k1", ",", "\[Kappa]"}], "]"}], 
         RowBox[{"FV", "[", 
          RowBox[{"k1", ",", "\[Zeta]"}], "]"}], 
         RowBox[{"Proj\[CapitalXi]", "[", 
          RowBox[{"k1", ",", "\[Alpha]", ",", "\[Nu]"}], "]"}]}], "]"}], 
       "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"B2NonInt2", "=", 
     RowBox[{
      FractionBox["1", "4"], 
      FractionBox["3", "40"], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "\[Pi]"}], ")"}], "4"], 
      FractionBox["1", 
       RowBox[{"SP", "[", 
        RowBox[{"k", ",", "u"}], "]"}]], 
      RowBox[{"Simplify", "[", 
       RowBox[{"Contract", "[", 
        RowBox[{"W2Intss2", " ", 
         RowBox[{"Contract", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Delta", "[", 
               RowBox[{"\[Nu]", ",", "\[Beta]"}], "]"}], 
              RowBox[{"DeltaShear", "[", 
               RowBox[{
               "\[Nu]1", ",", "\[Nu]2", ",", "\[Mu]1", ",", "\[Mu]2"}], 
               "]"}]}], "\[IndentingNewLine]", "-", 
             RowBox[{
              RowBox[{"Delta", "[", 
               RowBox[{"\[Nu]1", ",", "\[Beta]"}], "]"}], 
              RowBox[{"DeltaShear", "[", 
               RowBox[{"\[Nu]", ",", "\[Nu]2", ",", "\[Mu]1", ",", "\[Mu]2"}],
                "]"}]}], "\[IndentingNewLine]", "-", 
             RowBox[{
              RowBox[{"Delta", "[", 
               RowBox[{"\[Nu]", ",", "\[Mu]1"}], "]"}], 
              RowBox[{"DeltaShear", "[", 
               RowBox[{
               "\[Nu]1", ",", "\[Nu]2", ",", "\[Beta]", ",", "\[Mu]2"}], 
               "]"}]}], "\[IndentingNewLine]", "+", 
             RowBox[{
              RowBox[{"Delta", "[", 
               RowBox[{"\[Nu]1", ",", "\[Mu]1"}], "]"}], 
              RowBox[{"DeltaShear", "[", 
               RowBox[{
               "\[Nu]", ",", "\[Nu]2", ",", "\[Beta]", ",", "\[Mu]2"}], 
               "]"}]}]}], ")"}], 
           RowBox[{"DeltaShear", "[", 
            RowBox[{
            "\[Mu]1", ",", "\[Mu]2", ",", "\[Rho]", ",", "\[Lambda]"}], "]"}],
            " ", 
           RowBox[{"DeltaShear", "[", 
            RowBox[{
            "\[Nu]1", ",", "\[Nu]2", ",", "\[Kappa]", ",", "\[Zeta]"}], 
            "]"}]}], "]"}], 
         RowBox[{"FV", "[", 
          RowBox[{"k", ",", "\[Rho]"}], "]"}], 
         RowBox[{"FV", "[", 
          RowBox[{"k", ",", "\[Lambda]"}], "]"}], 
         RowBox[{"FV", "[", 
          RowBox[{"k2", ",", "\[Kappa]"}], "]"}], 
         RowBox[{"FV", "[", 
          RowBox[{"k2", ",", "\[Zeta]"}], "]"}], 
         RowBox[{"Proj\[CapitalXi]", "[", 
          RowBox[{"k2", ",", "\[Alpha]", ",", "\[Nu]"}], "]"}]}], "]"}], 
       "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"B2NonInt", "=", 
     RowBox[{
      FractionBox["1", "4"], 
      FractionBox["3", "40"], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "\[Pi]"}], ")"}], "4"], 
      FractionBox["1", 
       RowBox[{"SP", "[", 
        RowBox[{"k", ",", "u"}], "]"}]], 
      RowBox[{"Simplify", "[", 
       RowBox[{"Contract", "[", 
        RowBox[{"W2Intss", " ", 
         RowBox[{"Contract", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Delta", "[", 
               RowBox[{"\[Nu]", ",", "\[Beta]"}], "]"}], 
              RowBox[{"DeltaShear", "[", 
               RowBox[{
               "\[Nu]1", ",", "\[Nu]2", ",", "\[Mu]1", ",", "\[Mu]2"}], 
               "]"}]}], "\[IndentingNewLine]", "-", 
             RowBox[{
              RowBox[{"Delta", "[", 
               RowBox[{"\[Nu]1", ",", "\[Beta]"}], "]"}], 
              RowBox[{"DeltaShear", "[", 
               RowBox[{"\[Nu]", ",", "\[Nu]2", ",", "\[Mu]1", ",", "\[Mu]2"}],
                "]"}]}], "\[IndentingNewLine]", "-", 
             RowBox[{
              RowBox[{"Delta", "[", 
               RowBox[{"\[Nu]", ",", "\[Mu]1"}], "]"}], 
              RowBox[{"DeltaShear", "[", 
               RowBox[{
               "\[Nu]1", ",", "\[Nu]2", ",", "\[Beta]", ",", "\[Mu]2"}], 
               "]"}]}], "\[IndentingNewLine]", "+", 
             RowBox[{
              RowBox[{"Delta", "[", 
               RowBox[{"\[Nu]1", ",", "\[Mu]1"}], "]"}], 
              RowBox[{"DeltaShear", "[", 
               RowBox[{
               "\[Nu]", ",", "\[Nu]2", ",", "\[Beta]", ",", "\[Mu]2"}], 
               "]"}]}]}], ")"}], 
           RowBox[{"DeltaShear", "[", 
            RowBox[{
            "\[Mu]1", ",", "\[Mu]2", ",", "\[Rho]", ",", "\[Lambda]"}], "]"}],
            " ", 
           RowBox[{"DeltaShear", "[", 
            RowBox[{
            "\[Nu]1", ",", "\[Nu]2", ",", "\[Kappa]", ",", "\[Zeta]"}], 
            "]"}]}], "]"}], 
         RowBox[{"FV", "[", 
          RowBox[{"k", ",", "\[Rho]"}], "]"}], 
         RowBox[{"FV", "[", 
          RowBox[{"k", ",", "\[Lambda]"}], "]"}], 
         RowBox[{"FV", "[", 
          RowBox[{"k", ",", "\[Kappa]"}], "]"}], 
         RowBox[{"FV", "[", 
          RowBox[{"k", ",", "\[Zeta]"}], "]"}], 
         RowBox[{"Proj\[CapitalXi]", "[", 
          RowBox[{"k", ",", "\[Alpha]", ",", "\[Nu]"}], "]"}]}], "]"}], 
       "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"B2NonIntp", "=", 
     RowBox[{
      FractionBox["1", "4"], 
      FractionBox["3", "40"], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "\[Pi]"}], ")"}], "4"], 
      FractionBox["1", 
       RowBox[{"SP", "[", 
        RowBox[{"k", ",", "u"}], "]"}]], 
      RowBox[{"Simplify", "[", 
       RowBox[{"Contract", "[", 
        RowBox[{"W2Intssp", " ", 
         RowBox[{"Contract", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Delta", "[", 
               RowBox[{"\[Nu]", ",", "\[Beta]"}], "]"}], 
              RowBox[{"DeltaShear", "[", 
               RowBox[{
               "\[Nu]1", ",", "\[Nu]2", ",", "\[Mu]1", ",", "\[Mu]2"}], 
               "]"}]}], "\[IndentingNewLine]", "-", 
             RowBox[{
              RowBox[{"Delta", "[", 
               RowBox[{"\[Nu]1", ",", "\[Beta]"}], "]"}], 
              RowBox[{"DeltaShear", "[", 
               RowBox[{"\[Nu]", ",", "\[Nu]2", ",", "\[Mu]1", ",", "\[Mu]2"}],
                "]"}]}], "\[IndentingNewLine]", "-", 
             RowBox[{
              RowBox[{"Delta", "[", 
               RowBox[{"\[Nu]", ",", "\[Mu]1"}], "]"}], 
              RowBox[{"DeltaShear", "[", 
               RowBox[{
               "\[Nu]1", ",", "\[Nu]2", ",", "\[Beta]", ",", "\[Mu]2"}], 
               "]"}]}], "\[IndentingNewLine]", "+", 
             RowBox[{
              RowBox[{"Delta", "[", 
               RowBox[{"\[Nu]1", ",", "\[Mu]1"}], "]"}], 
              RowBox[{"DeltaShear", "[", 
               RowBox[{
               "\[Nu]", ",", "\[Nu]2", ",", "\[Beta]", ",", "\[Mu]2"}], 
               "]"}]}]}], ")"}], 
           RowBox[{"DeltaShear", "[", 
            RowBox[{
            "\[Mu]1", ",", "\[Mu]2", ",", "\[Rho]", ",", "\[Lambda]"}], "]"}],
            " ", 
           RowBox[{"DeltaShear", "[", 
            RowBox[{
            "\[Nu]1", ",", "\[Nu]2", ",", "\[Kappa]", ",", "\[Zeta]"}], 
            "]"}]}], "]"}], 
         RowBox[{"FV", "[", 
          RowBox[{"k", ",", "\[Rho]"}], "]"}], 
         RowBox[{"FV", "[", 
          RowBox[{"k", ",", "\[Lambda]"}], "]"}], 
         RowBox[{"FV", "[", 
          RowBox[{"kp", ",", "\[Kappa]"}], "]"}], 
         RowBox[{"FV", "[", 
          RowBox[{"kp", ",", "\[Zeta]"}], "]"}], 
         RowBox[{"Proj\[CapitalXi]", "[", 
          RowBox[{"kp", ",", "\[Alpha]", ",", "\[Nu]"}], "]"}]}], "]"}], 
       "]"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.918638470298833*^9, 3.9186384837905455`*^9}, {
   3.918641539805155*^9, 3.9186415897616034`*^9}, {3.918641653521993*^9, 
   3.9186417329247007`*^9}, {3.9186417747821035`*^9, 3.9186417927678633`*^9}, 
   3.9186418437698526`*^9, {3.918645018818398*^9, 3.918645025552664*^9}, {
   3.91864535299113*^9, 3.918645361004178*^9}, {3.929368558929761*^9, 
   3.92936856557036*^9}, {3.930549994871504*^9, 3.930550001099004*^9}, {
   3.9305501182373314`*^9, 3.9305501214431734`*^9}, {3.930550218164844*^9, 
   3.930550274502933*^9}, {3.930550335282362*^9, 3.9305503412996564`*^9}, {
   3.930550625194504*^9, 3.9305506948298025`*^9}, {3.931319355927374*^9, 
   3.93131936252608*^9}, {3.9313194302882833`*^9, 3.9313194522751913`*^9}, {
   3.9313378610420585`*^9, 3.9313378647204504`*^9}, {3.931337938164163*^9, 
   3.9313380875110207`*^9}, {3.9313381272705393`*^9, 
   3.9313381616596365`*^9}, {3.931338199503834*^9, 3.9313382695275955`*^9}, {
   3.9313383311146*^9, 3.9313384352450485`*^9}, {3.9313387270280704`*^9, 
   3.9313387750134196`*^9}, {3.934967313981223*^9, 3.93496731610317*^9}},
 CellLabel->
  "In[103]:=",ExpressionUUID->"7a3adba7-8b76-4c86-8ff0-e47bed771d05"]
}, Closed]],

Cell[CellGroupData[{

Cell["Integration", "Subsubsection",
 CellChangeTimes->{{3.930547112920233*^9, 
  3.930547120961501*^9}},ExpressionUUID->"b6e44b46-0c01-4507-b3f8-\
327116260941"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalGamma]\[Kappa]NonIntTot", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
    "\[CapitalGamma]\[Kappa]NonInt1", "+", "\[CapitalGamma]\[Kappa]NonInt2", 
     "-", "\[CapitalGamma]\[Kappa]NonInt", "-", 
     "\[CapitalGamma]\[Kappa]NonIntp"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalGamma]\[Omega]NonIntTot", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
    "\[CapitalGamma]\[Omega]NonInt1", "+", "\[CapitalGamma]\[Omega]NonInt2", 
     "-", "\[CapitalGamma]\[Omega]NonInt", "-", 
     "\[CapitalGamma]\[Omega]NonIntp"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalGamma]INonIntTot", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
    "\[CapitalGamma]INonInt1", "+", "\[CapitalGamma]INonInt2", "-", 
     "\[CapitalGamma]INonInt", "-", "\[CapitalGamma]INonIntp"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalGamma]aNonIntTot", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
    "\[CapitalGamma]aNonInt1", "+", "\[CapitalGamma]aNonInt2", "-", 
     "\[CapitalGamma]aNonInt", "-", "\[CapitalGamma]aNonIntp"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.9131028404620724`*^9, 3.913102866154827*^9}, 
   3.913119149500396*^9, {3.9132807072390203`*^9, 3.9132807317432175`*^9}, {
   3.9132824839679832`*^9, 3.9132824898133564`*^9}, {3.913435290730852*^9, 
   3.913435292049054*^9}, {3.918641813034648*^9, 3.9186418366606894`*^9}, {
   3.9186449162239027`*^9, 3.918644921720718*^9}, {3.919289772528344*^9, 
   3.919289773528551*^9}, {3.9295163175014544`*^9, 3.929516330123082*^9}, {
   3.9295181683165617`*^9, 3.929518179847617*^9}, {3.929518237493932*^9, 
   3.9295182381202874`*^9}, {3.9305486191167393`*^9, 3.930548619286924*^9}, {
   3.9305489489596076`*^9, 3.93054899362364*^9}},
 CellLabel->
  "In[107]:=",ExpressionUUID->"af44891b-acec-42a4-a381-735a108f2a52"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"h2NonIntTot", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
    "h2NonInt", "+", "h2NonIntp", "-", "h2NonInt1", "-", "h2NonInt2"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B2NonIntTot", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
    "B2NonInt1", "+", "B2NonInt2", "-", "B2NonInt", "-", "B2NonIntp"}], 
    "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.9295182823680644`*^9, {3.931338801221548*^9, 3.931338801546919*^9}, {
   3.9313388370481353`*^9, 3.9313388422380533`*^9}, {3.9313393182759323`*^9, 
   3.931339348430064*^9}},
 CellLabel->
  "In[111]:=",ExpressionUUID->"d402db49-d759-4c0d-8d81-86428d63e7a5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalGamma]\[Kappa]Int1", "=", 
   RowBox[{"Performk1k2Ints", "[", 
    RowBox[{
    "\[CapitalGamma]\[Kappa]NonIntTot", ",", "k1", ",", "k2", ",", "k", ",", 
     "kp", ",", "m", ",", "u"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalGamma]\[Omega]Int1", "=", 
   RowBox[{"Performk1k2Ints", "[", 
    RowBox[{
    "\[CapitalGamma]\[Omega]NonIntTot", ",", "k1", ",", "k2", ",", "k", ",", 
     "kp", ",", "m", ",", "u"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalGamma]IInt1", "=", 
   RowBox[{"Performk1k2Ints", "[", 
    RowBox[{
    "\[CapitalGamma]INonIntTot", ",", "k1", ",", "k2", ",", "k", ",", "kp", 
     ",", "m", ",", "u"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalGamma]aInt1", "=", 
   RowBox[{"Performk1k2Ints", "[", 
    RowBox[{
    "\[CapitalGamma]aNonIntTot", ",", "k1", ",", "k2", ",", "k", ",", "kp", 
     ",", "m", ",", "u"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.929368605235226*^9, 3.929368620359925*^9}, {
  3.929368702080473*^9, 3.9293687099100313`*^9}, {3.929368815410177*^9, 
  3.9293688433100195`*^9}, {3.929516338921278*^9, 3.929516345630742*^9}, {
  3.929518188697703*^9, 3.9295182194517756`*^9}, {3.9305490634531994`*^9, 
  3.9305490680360794`*^9}},
 CellLabel->
  "In[113]:=",ExpressionUUID->"74b6e58f-abff-4077-ab8e-5beb9e4c40f3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"h2Int1", "=", 
   RowBox[{"Performk1k2Ints", "[", 
    RowBox[{
    "h2NonIntTot", ",", "k1", ",", "k2", ",", "k", ",", "kp", ",", "m", ",", 
     "u"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B2Int1", "=", 
   RowBox[{"Performk1k2Ints", "[", 
    RowBox[{
    "B2NonIntTot", ",", "k1", ",", "k2", ",", "k", ",", "kp", ",", "m", ",", 
     "u"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.929518720912011*^9, 3.9295187340792327`*^9}, {
  3.9295188816131053`*^9, 3.9295188818997064`*^9}, {3.929518971950204*^9, 
  3.929518992257234*^9}, {3.9297850364701424`*^9, 3.9297850431826*^9}, {
  3.929785102115122*^9, 3.9297851105453176`*^9}, {3.9298048394183297`*^9, 
  3.929804841566259*^9}, {3.9305490811695538`*^9, 3.9305491166517887`*^9}, {
  3.931338849346055*^9, 3.9313388578937545`*^9}, {3.9314083336206536`*^9, 
  3.931408337140786*^9}, {3.9314100533485527`*^9, 3.93141005582847*^9}},
 CellLabel->
  "In[117]:=",ExpressionUUID->"9e37d64f-76d9-4294-a951-f21e44bb7899"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalGamma]\[Kappa]", "[", "z_", "]"}], ":=", 
   RowBox[{"PerformkkpInts", "[", 
    RowBox[{
     RowBox[{"\[CapitalGamma]\[Kappa]Int1", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"G", "->", "1"}], ",", 
        RowBox[{"\[HBar]", "->", "1"}]}], "}"}]}], ",", "k", ",", "kp", ",", 
     "m", ",", "u", ",", "z"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalGamma]\[Omega]", "[", "z_", "]"}], ":=", 
   RowBox[{"PerformkkpInts", "[", 
    RowBox[{
     RowBox[{"\[CapitalGamma]\[Omega]Int1", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"G", "->", "1"}], ",", 
        RowBox[{"\[HBar]", "->", "1"}]}], "}"}]}], ",", "k", ",", "kp", ",", 
     "m", ",", "u", ",", "z"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalGamma]I", "[", "z_", "]"}], ":=", 
   RowBox[{"PerformkkpInts", "[", 
    RowBox[{
     RowBox[{"\[CapitalGamma]IInt1", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"G", "->", "1"}], ",", 
        RowBox[{"\[HBar]", "->", "1"}]}], "}"}]}], ",", "k", ",", "kp", ",", 
     "m", ",", "u", ",", "z"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalGamma]a", "[", "z_", "]"}], ":=", 
   RowBox[{"PerformkkpInts", "[", 
    RowBox[{
     RowBox[{"\[CapitalGamma]aInt1", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"G", "->", "1"}], ",", 
        RowBox[{"\[HBar]", "->", "1"}]}], "}"}]}], ",", "k", ",", "kp", ",", 
     "m", ",", "u", ",", "z"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalGamma]Itilde", "[", "z_", "]"}], ":=", 
   RowBox[{
    RowBox[{"\[CapitalGamma]I", "[", "z", "]"}], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"\[CapitalGamma]a", "[", "z", "]"}], "+", 
      RowBox[{"\[CapitalGamma]\[Kappa]", "[", "z", "]"}]}], 
     RowBox[{"2", 
      RowBox[{"h", "[", 
       RowBox[{"z", ",", "1"}], "]"}]}]]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9293687283200555`*^9, 3.92936883018029*^9}, {
  3.9295163522333775`*^9, 3.9295163569467173`*^9}, {3.930549089610046*^9, 
  3.930549091746767*^9}, {3.9305491277502365`*^9, 3.9305491278298097`*^9}, {
  3.9308184741032295`*^9, 3.9308185250214844`*^9}, {3.9346115903274145`*^9, 
  3.934611594419941*^9}},
 CellLabel->
  "In[119]:=",ExpressionUUID->"20f1746c-444e-4828-8b8e-296997c8332a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"h2", "[", "z_", "]"}], ":=", 
   RowBox[{"PerformkkpInts", "[", 
    RowBox[{
     RowBox[{"h2Int1", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"G", "->", "1"}], ",", 
        RowBox[{"\[HBar]", "->", "1"}]}], "}"}]}], ",", "k", ",", "kp", ",", 
     "m", ",", "u", ",", "z"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"B2", "[", "z_", "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"Inq", "[", 
      RowBox[{"4", ",", "2", ",", "z", ",", "1"}], "]"}]], 
    RowBox[{"PerformkkpInts", "[", 
     RowBox[{
      RowBox[{"B2Int1", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"G", "->", "1"}], ",", 
         RowBox[{"\[HBar]", "->", "1"}]}], "}"}]}], ",", "k", ",", "kp", ",", 
      "m", ",", "u", ",", "z"}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9295182082283406`*^9, 3.929518212090808*^9}, {
  3.9305491395795097`*^9, 3.9305491707887254`*^9}, {3.930549663887663*^9, 
  3.9305496672554007`*^9}, {3.9313389566015897`*^9, 3.9313389601178684`*^9}, {
  3.9313392357912235`*^9, 3.9313392422923746`*^9}, {3.931504807367546*^9, 
  3.9315048109016886`*^9}, {3.931504862929872*^9, 3.93150491600311*^9}},
 CellLabel->
  "In[124]:=",ExpressionUUID->"6e1cefd5-7370-4360-9ab5-4c03bbb9cdb3"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Definition of transport coefficients", "Subsection",
 CellChangeTimes->{{3.9291536880407915`*^9, 3.929153702999441*^9}, {
  3.9313175653573675`*^9, 3.9313175684121017`*^9}, {3.934967917685172*^9, 
  3.93496795515895*^9}, {3.934969051526634*^9, 3.934969054790429*^9}, {
  3.9349924958093753`*^9, 
  3.934992513682371*^9}},ExpressionUUID->"708d2ecf-9420-49ab-98fc-\
3d0abf5556e3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"*", 
      RowBox[{"Note", ":", " ", 
       RowBox[{
       "The", " ", "coefficients", " ", "are", " ", "implemented", " ", "for",
         " ", 
        SuperscriptBox[
         SubscriptBox["N", "0"], 
         RowBox[{"(", "1", ")"}]]}]}]}], "=", 
     RowBox[{
      SuperscriptBox[
       SubscriptBox["N", "1"], 
       RowBox[{"(", "1", ")"}]], "=", 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["N", "2"], 
        RowBox[{"(", "1", ")"}]], "=", 
       RowBox[{"-", "1"}]}]}]}], ",", " ", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["Nbar", "2"], 
      RowBox[{"(", "1", ")"}]], "=", "0"}]}], "**)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "*", "Since", " ", "we", " ", "know", " ", "that", " ", "all", " ", 
     "powers", " ", "of", " ", "temperature", " ", "drop", " ", "out", " ", 
     "in", " ", "the", " ", "end"}], ",", " ", 
    RowBox[{
     RowBox[{
     "we", " ", "can", " ", "simply", " ", "evaluate", " ", "all", " ", 
      "functions", " ", "at", " ", 
      SubscriptBox["\[Beta]", "0"]}], "=", "1"}]}], "**)"}]}]], "Input",
 CellChangeTimes->{{3.9349679581383095`*^9, 3.9349680567269545`*^9}, {
  3.934968090714044*^9, 3.9349680908470736`*^9}, {3.9349689738823414`*^9, 
  3.9349690254572277`*^9}},
 CellLabel->
  "In[128]:=",ExpressionUUID->"e2badd60-d5e9-4a50-8e8d-df1863a5d459"],

Cell[CellGroupData[{

Cell["Cross section and mean free path", "Subsubsection",
 CellChangeTimes->{{3.9073886670248556`*^9, 3.9073886734198656`*^9}, {
  3.9314360250669737`*^9, 3.931436027467058*^9}, {3.934968102467454*^9, 
  3.9349681103685083`*^9}},ExpressionUUID->"6dde425d-aee1-4d53-bedc-\
637d4b2b888b"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"*", " ", "We", " ", "compute", " ", "the", " ", "cross"}], "-", 
    "section"}], ",", " ", 
   RowBox[{"using", " ", "the", " ", "result", " ", "from", " ", 
    RowBox[{"Eq", ".", " ", "C2"}], " ", "of", " ", "PRD", " ", "106"}], ",", 
   "116021"}], "**)"}]], "Input",
 CellChangeTimes->{{3.9073886817724805`*^9, 3.9073887009024453`*^9}, {
   3.907413301740417*^9, 3.907413310659568*^9}, {3.9074133534796495`*^9, 
   3.9074133638794794`*^9}, 3.9348768804415455`*^9, {3.934876933037446*^9, 
   3.9348769359632044`*^9}},
 CellLabel->
  "In[126]:=",ExpressionUUID->"86de49d4-ac4b-470c-a3e8-e33b40bc3ba8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"s", "[", "P_", "]"}], ":=", 
   RowBox[{"4", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m", "2"], "+", 
      SuperscriptBox["P", "2"]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"T", "[", 
    RowBox[{"P_", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", "2"}], 
    SuperscriptBox["P", "2"], 
    RowBox[{"(", 
     RowBox[{"1", "-", "x"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ReT0", "[", 
    RowBox[{"P_", ",", "x_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{
     RowBox[{"4", 
      SuperscriptBox["m", "2"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"P", ",", "x"}], "]"}], "-", 
        RowBox[{"s", "[", "P", "]"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"s", "[", "P", "]"}], "+", 
        RowBox[{"T", "[", 
         RowBox[{"P", ",", "x"}], "]"}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", 
         RowBox[{"s", "[", "P", "]"}]}], "+", 
        RowBox[{"T", "[", 
         RowBox[{"P", ",", "x"}], "]"}]}], ")"}]}]}], 
    RowBox[{"8", 
     SuperscriptBox["m", "4"]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"d\[Sigma]d\[CapitalOmega]", "[", 
    RowBox[{"P_", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["2", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"2", "\[Pi]"}], ")"}], "2"]], 
    SuperscriptBox["m", "4"], 
    FractionBox[
     SuperscriptBox["G", "2"], 
     SuperscriptBox["\[HBar]", "2"]], 
    FractionBox["1", 
     RowBox[{"s", "[", "P", "]"}]], 
    RowBox[{"ReT0", "[", 
     RowBox[{"P", ",", "x"}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9073887047936873`*^9, 3.90738876074043*^9}, {
   3.9073888066152096`*^9, 3.907388887341304*^9}, {3.90740207257162*^9, 
   3.9074020729330077`*^9}, {3.9074021041734734`*^9, 3.9074021067024946`*^9}, 
   3.9074049351996164`*^9, {3.907412258610278*^9, 3.90741225887356*^9}, {
   3.9074137449374037`*^9, 3.9074137481910954`*^9}, {3.908428031255126*^9, 
   3.9084280320109224`*^9}, {3.913287730622365*^9, 3.9132877306882877`*^9}, {
   3.9132878852106547`*^9, 3.9132878854361105`*^9}, {3.913292053202944*^9, 
   3.9132920533187046`*^9}, {3.9134365801395206`*^9, 3.913436580193836*^9}, {
   3.9186171147090383`*^9, 3.9186171160485373`*^9}, {3.934877099862197*^9, 
   3.9348771265172234`*^9}, {3.934877196273597*^9, 3.9348772631253805`*^9}},
 CellLabel->
  "In[127]:=",ExpressionUUID->"a4ef1967-2659-4fc4-b010-dba82bb9fdab"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Sigma]T", "=", 
  RowBox[{
   FractionBox["1", "2"], 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"2", "\[Pi]", " ", 
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{"d\[Sigma]d\[CapitalOmega]", "[", 
        RowBox[{"P", ",", "x"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9073888906237335`*^9, 3.9073889076087646`*^9}, {
  3.907388994270541*^9, 3.90738900770764*^9}, {3.907392310237991*^9, 
  3.9073923117252865`*^9}, {3.931436053506972*^9, 3.931436059247026*^9}},
 CellLabel->
  "In[131]:=",ExpressionUUID->"dc5cd816-cf0c-4ac8-888a-22e7156f0f93"],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{
    SuperscriptBox["G", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"6", " ", 
       SuperscriptBox["m", "4"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["P", "2"]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["P", "4"]}]}], ")"}]}], 
   RowBox[{"12", " ", "\[Pi]", " ", 
    SuperscriptBox["\[HBar]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m", "2"], "+", 
      SuperscriptBox["P", "2"]}], ")"}]}]], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.907388908209866*^9, {3.9073889965029125`*^9, 3.9073890080081453`*^9}, 
   3.907392313042801*^9, 3.9074020795533895`*^9, 3.907404942523429*^9, 
   3.9074102023866215`*^9, 3.9074122659020014`*^9, 3.90741337754918*^9, 
   3.9074137535687547`*^9, 3.9084280349996977`*^9, 3.9120825007864394`*^9, 
   3.912082952194106*^9, 3.9122655262571425`*^9, 3.912265626575163*^9, 
   3.912265814208621*^9, 3.9132758696649513`*^9, 3.913285495123764*^9, 
   3.9132878900875535`*^9, 3.9132920572581596`*^9, 3.913375599103854*^9, 
   3.9134365822763615`*^9, 3.913438499463295*^9, 3.913441533571065*^9, 
   3.9174981147843127`*^9, 3.9176275534358206`*^9, 3.917688989176398*^9, 
   3.9186171184769697`*^9, 3.9187097616478815`*^9, 3.9192301381334653`*^9, 
   3.931436009466589*^9, 3.9314360611170015`*^9, 3.9315260408253155`*^9, 
   3.934632964086211*^9, 3.934877279463171*^9, 3.93496811695862*^9, 
   3.9349920005294356`*^9, 3.9411039271525745`*^9, 3.9526786860219116`*^9},
 CellLabel->
  "Out[131]=",ExpressionUUID->"a727a15c-9a4b-471e-89d9-795b47fc0f84"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"\[Sigma]T", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"P", "->", "T"}], ",", 
     RowBox[{"m", "->", 
      RowBox[{"z", " ", "T"}]}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.931436034326576*^9, 3.9314361552668085`*^9}, {
   3.9314364019866967`*^9, 3.931436408487114*^9}, 3.931436638206628*^9},
 CellLabel->
  "In[132]:=",ExpressionUUID->"00799aab-bb60-4ac6-8382-d3aa2d21ce49"],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{
    SuperscriptBox["G", "2"], " ", 
    SuperscriptBox["T", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"6", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["z", "4"], "+", 
         SuperscriptBox["z", "2"]}], ")"}]}], "+", "5"}], ")"}]}], 
   RowBox[{"12", " ", "\[Pi]", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["z", "2"], "+", "1"}], ")"}], " ", 
    SuperscriptBox["\[HBar]", "2"]}]], TraditionalForm]], "Output",
 CellChangeTimes->{{3.9314360806417227`*^9, 3.93143611501656*^9}, 
   3.9314361558019915`*^9, {3.9314364052568073`*^9, 3.9314364087068663`*^9}, 
   3.931436640401739*^9, 3.9315260408743677`*^9, 3.934632964235175*^9, 
   3.934877324744278*^9, 3.9349681183682785`*^9, 3.9349920006619124`*^9, 
   3.9411039272059083`*^9, 3.9526786861247935`*^9},
 CellLabel->
  "Out[132]=",ExpressionUUID->"9aa3e90e-11af-48d4-8924-57f05bb174f3"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Lambda]mfp", "[", "z_", "]"}], ":=", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"6", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["z", "4"], "+", 
           SuperscriptBox["z", "2"]}], ")"}]}], "+", "5"}], 
       RowBox[{"12", "\[Pi]", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["z", "2"], "+", "1"}], ")"}]}]], 
      RowBox[{"n", "[", 
       RowBox[{"z", ",", "1"}], "]"}]}], ")"}], 
    RowBox[{"-", "1"}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.931437331526657*^9, 3.931437407576815*^9}},
 CellLabel->
  "In[133]:=",ExpressionUUID->"3fb8a358-11dc-432c-86d1-de8fcf3ecce8"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Eq", ".", " ", "for"}], " ", 
  SuperscriptBox[
   SubscriptBox["\[Omega]", "0"], "\[Mu]"]}]], "Subsubsection",
 CellChangeTimes->{{3.9291537076525273`*^9, 
  3.929153760582748*^9}},ExpressionUUID->"b2a85063-3ad9-443a-a61f-\
a8b9ec43bf47"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Tau]\[Omega]", "[", "z_", "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"2", 
      SuperscriptBox["ss", "2"]}], 
     RowBox[{"g", " ", 
      SuperscriptBox["z", "2"]}]], 
    FractionBox[
     RowBox[{
      RowBox[{"Inq", "[", 
       RowBox[{"3", ",", "0", ",", "z", ",", "1"}], "]"}], "-", 
      RowBox[{"Inq", "[", 
       RowBox[{"3", ",", "1", ",", "z", ",", "1"}], "]"}]}], 
     RowBox[{"\[CapitalGamma]\[Omega]", "[", "z", "]"}]], 
    FractionBox[
     SubscriptBox["\[Lambda]", "mfp"], 
     RowBox[{"\[Lambda]mfp", "[", "z", "]"}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"l\[Omega]\[Kappa]", "[", "z_", "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2", 
       SuperscriptBox["ss", "2"]}], 
      RowBox[{"g", " ", 
       SuperscriptBox["z", "2"]}]]}], 
    RowBox[{"Inq", "[", 
     RowBox[{"3", ",", "1", ",", "z", ",", "1"}], "]"}], 
    FractionBox[
     SubscriptBox["\[Tau]", "\[Omega]"], 
     RowBox[{
      FractionBox[
       RowBox[{"2", 
        SuperscriptBox["ss", "2"]}], 
       RowBox[{"g", " ", 
        SuperscriptBox["z", "2"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Inq", "[", 
         RowBox[{"3", ",", "0", ",", "z", ",", "1"}], "]"}], "-", 
        RowBox[{"Inq", "[", 
         RowBox[{"3", ",", "1", ",", "z", ",", "1"}], "]"}]}], ")"}]}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Lambda]\[Omega]\[Kappa]", "[", "z_", "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2", 
       SuperscriptBox["ss", "2"]}], 
      RowBox[{"g", " ", 
       SuperscriptBox["z", "2"]}]]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Inq", "[", 
       RowBox[{"3", ",", "1", ",", "z", ",", "1"}], "]"}], "-", 
      FractionBox[
       RowBox[{"Inq", "[", 
        RowBox[{"4", ",", "1", ",", "z", ",", "1"}], "]"}], 
       RowBox[{"h", "[", 
        RowBox[{"z", ",", "1"}], "]"}]]}], ")"}], 
    FractionBox[
     SubscriptBox["\[Tau]", "\[Omega]"], 
     RowBox[{
      FractionBox[
       RowBox[{"2", 
        SuperscriptBox["ss", "2"]}], 
       RowBox[{"g", " ", 
        SuperscriptBox["z", "2"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Inq", "[", 
         RowBox[{"3", ",", "0", ",", "z", ",", "1"}], "]"}], "-", 
        RowBox[{"Inq", "[", 
         RowBox[{"3", ",", "1", ",", "z", ",", "1"}], "]"}]}], ")"}]}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"l\[Omega]n", "[", "z_", "]"}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Tau]\[Omega]n", "[", "z_", "]"}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Lambda]\[Omega]n", "[", "z_", "]"}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]\[Omega]\[Omega]", "[", "z_", "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2", 
       SuperscriptBox["ss", "2"]}], 
      RowBox[{"g", " ", 
       SuperscriptBox["z", "2"]}]]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Inq", "[", 
          RowBox[{"3", ",", "0", ",", "z", ",", "1"}], "]"}], "-", 
         RowBox[{"Inq", "[", 
          RowBox[{"3", ",", "1", ",", "z", ",", "1"}], "]"}]}], ")"}], 
       RowBox[{"H", "[", 
        RowBox[{"z", ",", "1"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Inq", "[", 
          RowBox[{"4", ",", "0", ",", "z", ",", "1"}], "]"}], "-", 
         RowBox[{"Inq", "[", 
          RowBox[{"4", ",", "1", ",", "z", ",", "1"}], "]"}]}], ")"}], 
       RowBox[{"Hbar", "[", 
        RowBox[{"z", ",", "1"}], "]"}]}], "+", 
      RowBox[{"Inq", "[", 
       RowBox[{"3", ",", "0", ",", "z", ",", "1"}], "]"}], "-", 
      FractionBox[
       RowBox[{"Inq", "[", 
        RowBox[{"3", ",", "1", ",", "z", ",", "1"}], "]"}], "3"]}], ")"}], 
    FractionBox[
     SubscriptBox["\[Tau]", "\[Omega]"], 
     RowBox[{
      FractionBox[
       RowBox[{"2", 
        SuperscriptBox["ss", "2"]}], 
       RowBox[{"g", " ", 
        SuperscriptBox["z", "2"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Inq", "[", 
         RowBox[{"3", ",", "0", ",", "z", ",", "1"}], "]"}], "-", 
        RowBox[{"Inq", "[", 
         RowBox[{"3", ",", "1", ",", "z", ",", "1"}], "]"}]}], ")"}]}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Lambda]\[Omega]\[Omega]", "[", "z_", "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"2", 
      SuperscriptBox["ss", "2"]}], 
     RowBox[{"g", " ", 
      SuperscriptBox["z", "2"]}]], 
    RowBox[{"Inq", "[", 
     RowBox[{"3", ",", "1", ",", "z", ",", "1"}], "]"}], 
    FractionBox[
     SubscriptBox["\[Tau]", "\[Omega]"], 
     RowBox[{
      FractionBox[
       RowBox[{"2", 
        SuperscriptBox["ss", "2"]}], 
       RowBox[{"g", " ", 
        SuperscriptBox["z", "2"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Inq", "[", 
         RowBox[{"3", ",", "0", ",", "z", ",", "1"}], "]"}], "-", 
        RowBox[{"Inq", "[", 
         RowBox[{"3", ",", "1", ",", "z", ",", "1"}], "]"}]}], ")"}]}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Lambda]\[Omega]t", "[", "z_", "]"}], ":=", 
   RowBox[{
    FractionBox["ss", "z"], 
    FractionBox[
     SubscriptBox["\[Tau]", "\[Omega]"], 
     RowBox[{
      FractionBox[
       RowBox[{"2", 
        SuperscriptBox["ss", "2"]}], 
       RowBox[{"g", " ", 
        SuperscriptBox["z", "2"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Inq", "[", 
         RowBox[{"3", ",", "0", ",", "z", ",", "1"}], "]"}], "-", 
        RowBox[{"Inq", "[", 
         RowBox[{"3", ",", "1", ",", "z", ",", "1"}], "]"}]}], ")"}]}]], 
    FractionBox[
     RowBox[{"P", "[", 
      RowBox[{"z", ",", "1"}], "]"}], "P0"]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.931317520028249*^9, 3.931317526838851*^9}, {
   3.9313176106082687`*^9, 3.9313179583045855`*^9}, {3.9313180898505807`*^9, 
   3.931318179577757*^9}, {3.931320034414735*^9, 3.9313200451378365`*^9}, {
   3.931411326348922*^9, 3.931411410128594*^9}, {3.9314114420644493`*^9, 
   3.931411495068571*^9}, {3.9314115413783226`*^9, 3.931411587238426*^9}, 
   3.931411850228606*^9, {3.931441919189558*^9, 3.9314419295363503`*^9}, {
   3.934180527024929*^9, 3.9341805279232655`*^9}, 3.9349611329774103`*^9, 
   3.9349684609098077`*^9, {3.934968527999085*^9, 3.934968529948325*^9}},
 CellLabel->
  "In[134]:=",ExpressionUUID->"3b32156b-61cf-443e-aa27-323c8a51d987"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Eq", ".", " ", "for"}], " ", 
  SuperscriptBox[
   SubscriptBox["\[Kappa]", "0"], "\[Mu]"]}]], "Subsubsection",
 CellChangeTimes->{{3.9291537076525273`*^9, 
  3.9291537656975517`*^9}},ExpressionUUID->"44025edd-64f1-48b0-ae3f-\
65e4830b6add"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"b", "[", "z_", "]"}], ":=", 
   FractionBox[
    RowBox[{"\[CapitalGamma]Itilde", "[", "z", "]"}], 
    RowBox[{"\[CapitalGamma]\[Kappa]", "[", "z", "]"}]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Tau]\[Kappa]", "[", "z_", "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"4", 
      SuperscriptBox["ss", "2"]}], 
     RowBox[{"g", " ", 
      SuperscriptBox["z", "2"]}]], 
    FractionBox[
     RowBox[{"Inq", "[", 
      RowBox[{"3", ",", "1", ",", "z", ",", "1"}], "]"}], 
     RowBox[{"\[CapitalGamma]\[Kappa]", "[", "z", "]"}]], 
    FractionBox[
     SubscriptBox["\[Lambda]", "mfp"], 
     RowBox[{"\[Lambda]mfp", "[", "z", "]"}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Lambda]\[Kappa]\[Omega]", "[", "z_", "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"2", 
      SuperscriptBox["ss", "2"]}], 
     RowBox[{"g", " ", 
      SuperscriptBox["z", "2"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Inq", "[", 
       RowBox[{"3", ",", "1", ",", "z", ",", "1"}], "]"}], "-", 
      FractionBox[
       RowBox[{"Inq", "[", 
        RowBox[{"4", ",", "1", ",", "z", ",", "1"}], "]"}], 
       RowBox[{"h", "[", 
        RowBox[{"z", ",", "1"}], "]"}]]}], ")"}], 
    FractionBox[
     SubscriptBox["\[Tau]", "\[Kappa]"], 
     RowBox[{
      FractionBox[
       RowBox[{"4", 
        SuperscriptBox["ss", "2"]}], 
       RowBox[{"g", " ", 
        SuperscriptBox["z", "2"]}]], 
      RowBox[{"Inq", "[", 
       RowBox[{"3", ",", "1", ",", "z", ",", "1"}], "]"}]}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]\[Kappa]\[Kappa]", "[", "z_", "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"4", 
       SuperscriptBox["ss", "2"]}], 
      RowBox[{"g", " ", 
       SuperscriptBox["z", "2"]}]]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Inq", "[", 
        RowBox[{"3", ",", "1", ",", "z", ",", "1"}], "]"}], 
       RowBox[{"H", "[", 
        RowBox[{"z", ",", "1"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"Inq", "[", 
        RowBox[{"4", ",", "1", ",", "z", ",", "1"}], "]"}], 
       RowBox[{"Hbar", "[", 
        RowBox[{"z", ",", "1"}], "]"}]}], "+", 
      RowBox[{
       FractionBox["4", "3"], 
       RowBox[{"Inq", "[", 
        RowBox[{"3", ",", "1", ",", "z", ",", "1"}], "]"}]}]}], ")"}], 
    FractionBox[
     SubscriptBox["\[Tau]", "\[Kappa]"], 
     RowBox[{
      FractionBox[
       RowBox[{"4", 
        SuperscriptBox["ss", "2"]}], 
       RowBox[{"g", " ", 
        SuperscriptBox["z", "2"]}]], 
      RowBox[{"Inq", "[", 
       RowBox[{"3", ",", "1", ",", "z", ",", "1"}], "]"}]}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Lambda]\[Kappa]\[Kappa]", "[", "z_", "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"2", 
      SuperscriptBox["ss", "2"]}], 
     RowBox[{"g", " ", 
      SuperscriptBox["z", "2"]}]], 
    RowBox[{"Inq", "[", 
     RowBox[{"3", ",", "1", ",", "z", ",", "1"}], "]"}], 
    FractionBox[
     SubscriptBox["\[Tau]", "\[Kappa]"], 
     RowBox[{
      FractionBox[
       RowBox[{"4", 
        SuperscriptBox["ss", "2"]}], 
       RowBox[{"g", " ", 
        SuperscriptBox["z", "2"]}]], 
      RowBox[{"Inq", "[", 
       RowBox[{"3", ",", "1", ",", "z", ",", "1"}], "]"}]}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]\[Kappa]n", "[", "z_", "]"}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Lambda]\[Kappa]n", "[", "z_", "]"}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Tau]\[Kappa]n", "[", "z_", "]"}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"l\[Kappa]n", "[", "z_", "]"}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Tau]\[Kappa]t", "[", "z_", "]"}], ":=", 
   RowBox[{
    FractionBox["ss", "z"], 
    FractionBox[
     SubscriptBox["\[Tau]", "\[Kappa]"], 
     RowBox[{
      FractionBox[
       RowBox[{"4", 
        SuperscriptBox["ss", "2"]}], 
       RowBox[{"g", " ", 
        SuperscriptBox["z", "2"]}]], 
      RowBox[{"Inq", "[", 
       RowBox[{"3", ",", "1", ",", "z", ",", "1"}], "]"}]}]], 
    FractionBox[
     RowBox[{"P", "[", 
      RowBox[{"z", ",", "1"}], "]"}], "P0"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Lambda]\[Kappa]t", "[", "z_", "]"}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"l\[Kappa]t", "[", "z_", "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["ss", "z"]}], 
    FractionBox[
     SubscriptBox["\[Tau]", "\[Kappa]"], 
     RowBox[{
      FractionBox[
       RowBox[{"4", 
        SuperscriptBox["ss", "2"]}], 
       RowBox[{"g", " ", 
        SuperscriptBox["z", "2"]}]], 
      RowBox[{"Inq", "[", 
       RowBox[{"3", ",", "1", ",", "z", ",", "1"}], "]"}]}]], 
    FractionBox[
     RowBox[{"P", "[", 
      RowBox[{"z", ",", "1"}], "]"}], "P0"]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.931318460686079*^9, 3.9313185439295015`*^9}, {
   3.9313185839637146`*^9, 3.931318584117276*^9}, {3.931318631868684*^9, 
   3.9313186593172007`*^9}, {3.9313187115652657`*^9, 3.931318912425476*^9}, {
   3.9313200484088535`*^9, 3.931320069207133*^9}, {3.9314116300184507`*^9, 
   3.9314117139183607`*^9}, {3.9314117453283043`*^9, 3.931411782778222*^9}, 
   3.9314118356482143`*^9, 3.9314419715504036`*^9, {3.934180536199009*^9, 
   3.934180536333582*^9}, 3.9349611636812983`*^9, 3.93496119520772*^9, {
   3.9349685911910906`*^9, 3.9349685995353174`*^9}, 3.9349686415793867`*^9},
 CellLabel->
  "In[143]:=",ExpressionUUID->"2fa260f9-5cea-4613-b0c9-288de7017cc1"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Eq", ".", " ", "for"}], " ", 
  SuperscriptBox["t", "\[Mu]\[Nu]"]}]], "Subsubsection",
 CellChangeTimes->{{3.9291537076525273`*^9, 3.9291537173934593`*^9}, {
  3.929153751323207*^9, 
  3.92915377166018*^9}},ExpressionUUID->"1502be95-b163-4d43-97db-\
3524c0acc507"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", "z_", "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"h2", "[", "z", "]"}], 
     RowBox[{"B2", "[", "z", "]"}]], 
    FractionBox["P0", 
     RowBox[{"P", "[", 
      RowBox[{"z", ",", "1"}], "]"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Tau]t", "[", "z_", "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"B2", "[", "z", "]"}]], 
    FractionBox[
     SubscriptBox["\[Lambda]", "mfp"], 
     RowBox[{"\[Lambda]mfp", "[", "z", "]"}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]tt", "[", "z_", "]"}], ":=", 
   RowBox[{
    FractionBox["1", "3"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["z", "2"]}], 
       RowBox[{"F", "[", 
        RowBox[{"1", ",", "2", ",", "2", ",", "0", ",", "z", ",", "1"}], 
        "]"}]}], "-", "4"}], ")"}], 
    SubscriptBox["\[Tau]", "t"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Lambda]tt", "[", "z_", "]"}], ":=", 
   RowBox[{
    FractionBox["1", "7"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], 
       SuperscriptBox["z", "2"], 
       RowBox[{"F", "[", 
        RowBox[{"1", ",", "2", ",", "2", ",", "0", ",", "z", ",", "1"}], 
        "]"}]}], "-", "5"}], ")"}], 
    SubscriptBox["\[Tau]", "t"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"lt\[Kappa]", "[", "z_", "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"6", "ss"}], 
     RowBox[{"g", " ", "z"}]], 
    RowBox[{"Inq", "[", 
     RowBox[{"3", ",", "2", ",", "z", ",", "1"}], "]"}], 
    SubscriptBox["\[Tau]", "t"], 
    FractionBox["P0", 
     RowBox[{"P", "[", 
      RowBox[{"z", ",", "1"}], "]"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Lambda]t\[Kappa]", "[", "z_", "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"6", "ss"}], 
     RowBox[{"g", " ", "z"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Inq", "[", 
       RowBox[{"3", ",", "2", ",", "z", ",", "1"}], "]"}], "-", 
      FractionBox[
       RowBox[{"Inq", "[", 
        RowBox[{"4", ",", "2", ",", "z", ",", "1"}], "]"}], 
       RowBox[{"h", "[", 
        RowBox[{"z", ",", "1"}], "]"}]]}], ")"}], 
    SubscriptBox["\[Tau]", "t"], 
    FractionBox["P0", 
     RowBox[{"P", "[", 
      RowBox[{"z", ",", "1"}], "]"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ltn", "[", "z_", "]"}], ":=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Tau]tn", "[", "z_", "]"}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Lambda]tn", "[", "z_", "]"}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Tau]t\[Omega]", "[", "z_", "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"6", "ss"}], 
     RowBox[{"g", " ", "z"}]], 
    RowBox[{"Inq", "[", 
     RowBox[{"3", ",", "2", ",", "z", ",", "1"}], "]"}], 
    SubscriptBox["\[Tau]", "t"], 
    FractionBox["P0", 
     RowBox[{"P", "[", 
      RowBox[{"z", ",", "1"}], "]"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Lambda]t\[Omega]", "[", "z_", "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"4", "ss"}], 
     RowBox[{"g", " ", "z"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["3", "2"], 
       RowBox[{"Inq", "[", 
        RowBox[{"3", ",", "2", ",", "z", ",", "1"}], "]"}]}], "-", 
      RowBox[{"Inq", "[", 
       RowBox[{"4", ",", "2", ",", "z", ",", "1"}], "]"}]}], ")"}], 
    SubscriptBox["\[Tau]", "t"], 
    FractionBox["P0", 
     RowBox[{"P", "[", 
      RowBox[{"z", ",", "1"}], "]"}]]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.931411119318134*^9, 3.931411135078688*^9}, {
   3.93141197115827*^9, 3.9314119885583057`*^9}, {3.931412050118318*^9, 
   3.9314121175883355`*^9}, {3.931413127958449*^9, 3.9314134206583333`*^9}, {
   3.9314134527781453`*^9, 3.931413544268568*^9}, {3.931419258446252*^9, 
   3.931419293222003*^9}, {3.9314419942264595`*^9, 3.931442003182619*^9}, 
   3.9349687017824106`*^9, 3.934968902506615*^9},
 CellLabel->
  "In[155]:=",ExpressionUUID->"a800003a-2b64-4070-bb8d-9b8d9b07bd27"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Limits for second-order coefficients", "Subsection",
 CellChangeTimes->{{3.931420744413735*^9, 3.931420754728556*^9}, {
  3.9315128553124185`*^9, 3.9315128625969477`*^9}, {3.93496903918137*^9, 
  3.9349690440501165`*^9}},ExpressionUUID->"5d1816ed-9a0f-49ab-afa5-\
d48bb0765ba9"],

Cell[CellGroupData[{

Cell["Ultrarelativistic", "Subsubsection",
 CellChangeTimes->{{3.9314207836486363`*^9, 
  3.9314207973086214`*^9}},ExpressionUUID->"bce47d2f-1426-4a33-9f8b-\
681e73e1c89e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Asymptotic", "[", 
  RowBox[{
   RowBox[{"l\[Omega]\[Kappa]", "[", "z", "]"}], ",", 
   RowBox[{"z", "->", "0"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Asymptotic", "[", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{"\[Lambda]\[Omega]\[Kappa]", "[", "z", "]"}], "]"}], ",", 
   RowBox[{"z", "->", "0"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Asymptotic", "[", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{"\[Delta]\[Omega]\[Omega]", "[", "z", "]"}], "]"}], ",", 
   RowBox[{"z", "->", "0"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Asymptotic", "[", 
  RowBox[{
   RowBox[{"\[Lambda]\[Omega]\[Omega]", "[", "z", "]"}], ",", 
   RowBox[{"z", "->", "0"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Asymptotic", "[", 
  RowBox[{
   RowBox[{"\[Lambda]\[Omega]t", "[", "z", "]"}], ",", 
   RowBox[{"z", "->", "0"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.9314208070221853`*^9, 3.931420885848999*^9}, {
  3.9314209906588497`*^9, 3.931420995279559*^9}, {3.931421052219839*^9, 
  3.9314210833397646`*^9}, {3.934969092274547*^9, 3.934969095932091*^9}},
 CellLabel->
  "In[172]:=",ExpressionUUID->"3cc5dcc8-21db-4ee2-8d5d-a066ab7b7c83"],

Cell[BoxData[
 FormBox[
  RowBox[{"-", 
   FractionBox[
    SubscriptBox["\[Tau]", "\[Omega]"], "2"]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.9314208914414587`*^9, 3.9314209962727785`*^9, 
  3.931421088990003*^9, 3.934969107915532*^9, 3.934992011486412*^9, 
  3.952678922187478*^9},
 CellLabel->
  "Out[172]=",ExpressionUUID->"8a33f1ac-a9bf-4bf3-8b61-69a784206947"],

Cell[BoxData[
 FormBox[
  FractionBox[
   SubscriptBox["\[Tau]", "\[Omega]"], "8"], TraditionalForm]], "Output",
 CellChangeTimes->{3.9314208914414587`*^9, 3.9314209962727785`*^9, 
  3.931421088990003*^9, 3.934969107915532*^9, 3.934992011486412*^9, 
  3.9526789272277713`*^9},
 CellLabel->
  "Out[173]=",ExpressionUUID->"7ed9c50b-665e-412d-b750-17c1b6d886bc"],

Cell[BoxData[
 FormBox[
  FractionBox[
   SubscriptBox["\[Tau]", "\[Omega]"], "3"], TraditionalForm]], "Output",
 CellChangeTimes->{3.9314208914414587`*^9, 3.9314209962727785`*^9, 
  3.931421088990003*^9, 3.934969107915532*^9, 3.934992011486412*^9, 
  3.9526789338257127`*^9},
 CellLabel->
  "Out[174]=",ExpressionUUID->"403fcc13-f26e-4ec0-b231-e7f68e665625"],

Cell[BoxData[
 FormBox[
  FractionBox[
   SubscriptBox["\[Tau]", "\[Omega]"], "2"], TraditionalForm]], "Output",
 CellChangeTimes->{3.9314208914414587`*^9, 3.9314209962727785`*^9, 
  3.931421088990003*^9, 3.934969107915532*^9, 3.934992011486412*^9, 
  3.9526789535621586`*^9},
 CellLabel->
  "Out[175]=",ExpressionUUID->"4c765bf3-3c0e-4749-a261-2ed8fe663e51"],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{"z", " ", 
    SubscriptBox["\[Tau]", "\[Omega]"]}], 
   RowBox[{"4", " ", "P0"}]], TraditionalForm]], "Output",
 CellChangeTimes->{3.9314208914414587`*^9, 3.9314209962727785`*^9, 
  3.931421088990003*^9, 3.934969107915532*^9, 3.934992011486412*^9, 
  3.952678975237293*^9},
 CellLabel->
  "Out[176]=",ExpressionUUID->"890dc8d5-e37e-47c4-8f60-a39303b0c4e7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Asymptotic", "[", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{"\[Lambda]\[Kappa]\[Omega]", "[", "z", "]"}], "]"}], ",", 
   RowBox[{"z", "->", "0"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Asymptotic", "[", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{"\[Delta]\[Kappa]\[Kappa]", "[", "z", "]"}], "]"}], ",", 
   RowBox[{"z", "->", "0"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Asymptotic", "[", 
  RowBox[{
   RowBox[{"\[Lambda]\[Kappa]\[Kappa]", "[", "z", "]"}], ",", 
   RowBox[{"z", "->", "0"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Asymptotic", "[", 
  RowBox[{
   RowBox[{"\[Tau]\[Kappa]t", "[", "z", "]"}], ",", 
   RowBox[{"z", "->", "0"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Asymptotic", "[", 
  RowBox[{
   RowBox[{"l\[Kappa]t", "[", "z", "]"}], ",", 
   RowBox[{"z", "->", "0"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.9314211522595687`*^9, 3.931421234868925*^9}, {
  3.93142140976859*^9, 3.9314214395766478`*^9}, {3.934969105939288*^9, 
  3.934969138189226*^9}},
 CellLabel->
  "In[177]:=",ExpressionUUID->"b6a0466b-fabc-4285-ae74-a84c10916a5e"],

Cell[BoxData[
 FormBox[
  RowBox[{"-", 
   FractionBox[
    SubscriptBox["\[Tau]", "\[Kappa]"], "8"]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.9314214106643906`*^9, 3.9314214398416243`*^9}, 
   3.934969129037513*^9, 3.934969203344408*^9, 3.934992034376048*^9, 
   3.952766316611227*^9},
 CellLabel->
  "Out[177]=",ExpressionUUID->"9a69b481-849a-4ca2-8415-2e6e7928d7e9"],

Cell[BoxData[
 FormBox[
  FractionBox[
   SubscriptBox["\[Tau]", "\[Kappa]"], "3"], TraditionalForm]], "Output",
 CellChangeTimes->{{3.9314214106643906`*^9, 3.9314214398416243`*^9}, 
   3.934969129037513*^9, 3.934969203344408*^9, 3.934992034376048*^9, 
   3.9527663193831434`*^9},
 CellLabel->
  "Out[178]=",ExpressionUUID->"acb7631d-b6f4-45b5-add1-a026d2ff9274"],

Cell[BoxData[
 FormBox[
  FractionBox[
   SubscriptBox["\[Tau]", "\[Kappa]"], "2"], TraditionalForm]], "Output",
 CellChangeTimes->{{3.9314214106643906`*^9, 3.9314214398416243`*^9}, 
   3.934969129037513*^9, 3.934969203344408*^9, 3.934992034376048*^9, 
   3.9527663193871403`*^9},
 CellLabel->
  "Out[179]=",ExpressionUUID->"7e3e0bc8-4377-41ca-ad13-ae7e1b37a674"],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{"z", " ", 
    SubscriptBox["\[Tau]", "\[Kappa]"]}], 
   RowBox[{"4", " ", "P0"}]], TraditionalForm]], "Output",
 CellChangeTimes->{{3.9314214106643906`*^9, 3.9314214398416243`*^9}, 
   3.934969129037513*^9, 3.934969203344408*^9, 3.934992034376048*^9, 
   3.952766322012951*^9},
 CellLabel->
  "Out[180]=",ExpressionUUID->"b232b2a0-62ca-426d-af3f-a6fb710988c1"],

Cell[BoxData[
 FormBox[
  RowBox[{"-", 
   FractionBox[
    RowBox[{"z", " ", 
     SubscriptBox["\[Tau]", "\[Kappa]"]}], 
    RowBox[{"4", " ", "P0"}]]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.9314214106643906`*^9, 3.9314214398416243`*^9}, 
   3.934969129037513*^9, 3.934969203344408*^9, 3.934992034376048*^9, 
   3.9527663244006677`*^9},
 CellLabel->
  "Out[181]=",ExpressionUUID->"a0a0c7ce-0185-46c3-abe7-4a8bcc9f4d1a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Asymptotic", "[", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{"\[Delta]tt", "[", "z", "]"}], "]"}], ",", 
   RowBox[{"z", "->", "0"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Asymptotic", "[", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{"\[Lambda]tt", "[", "z", "]"}], "]"}], ",", 
   RowBox[{"z", "->", "0"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Asymptotic", "[", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{"lt\[Kappa]", "[", "z", "]"}], "]"}], ",", 
   RowBox[{"z", "->", "0"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Asymptotic", "[", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{"\[Lambda]t\[Kappa]", "[", "z", "]"}], "]"}], ",", 
   RowBox[{"z", "->", "0"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Asymptotic", "[", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{"\[Tau]t\[Omega]", "[", "z", "]"}], "]"}], ",", 
   RowBox[{"z", "->", "0"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Asymptotic", "[", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{"\[Lambda]t\[Omega]", "[", "z", "]"}], "]"}], ",", 
   RowBox[{"z", "->", "0"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.9314223630585184`*^9, 3.9314224148938074`*^9}, 
   3.9349691247817574`*^9},
 CellLabel->
  "In[182]:=",ExpressionUUID->"440212be-54ba-469e-b41a-fdd4465c25d7"],

Cell[BoxData[
 FormBox[
  RowBox[{"-", 
   FractionBox[
    RowBox[{"4", " ", 
     SubscriptBox["\[Tau]", "t"]}], "3"]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.9314224230517178`*^9, 3.934969141429721*^9, 
  3.9349920458923883`*^9, 3.9527663275184803`*^9},
 CellLabel->
  "Out[182]=",ExpressionUUID->"8793d82a-15e8-4289-be3e-553655d60bea"],

Cell[BoxData[
 FormBox[
  RowBox[{"-", 
   FractionBox[
    RowBox[{"5", " ", 
     SubscriptBox["\[Tau]", "t"]}], "7"]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.9314224230517178`*^9, 3.934969141429721*^9, 
  3.9349920458923883`*^9, 3.952766330629059*^9},
 CellLabel->
  "Out[183]=",ExpressionUUID->"342a7114-ae2b-4387-8ee0-8f0330bf5b4f"],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{"6", " ", "P0", " ", 
    SubscriptBox["\[Tau]", "t"]}], 
   RowBox[{"5", " ", "z"}]], TraditionalForm]], "Output",
 CellChangeTimes->{3.9314224230517178`*^9, 3.934969141429721*^9, 
  3.9349920458923883`*^9, 3.952766348580558*^9},
 CellLabel->
  "Out[184]=",ExpressionUUID->"5a54d070-3378-4568-971b-391508c10753"],

Cell[BoxData[
 FormBox[
  RowBox[{"-", 
   FractionBox[
    RowBox[{"3", " ", "P0", " ", 
     SubscriptBox["\[Tau]", "t"]}], 
    RowBox[{"10", " ", "z"}]]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.9314224230517178`*^9, 3.934969141429721*^9, 
  3.9349920458923883`*^9, 3.9527663649971924`*^9},
 CellLabel->
  "Out[185]=",ExpressionUUID->"b14b74e0-de5e-46c0-9978-d5bf880f1a08"],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{"6", " ", "P0", " ", 
    SubscriptBox["\[Tau]", "t"]}], 
   RowBox[{"5", " ", "z"}]], TraditionalForm]], "Output",
 CellChangeTimes->{3.9314224230517178`*^9, 3.934969141429721*^9, 
  3.9349920458923883`*^9, 3.9527663771815324`*^9},
 CellLabel->
  "Out[186]=",ExpressionUUID->"2f2f5749-5a14-4c8a-ab4b-39921fdc4970"],

Cell[BoxData[
 FormBox[
  RowBox[{"-", 
   FractionBox[
    RowBox[{"14", " ", "P0", " ", 
     SubscriptBox["\[Tau]", "t"]}], 
    RowBox[{"5", " ", "z"}]]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.9314224230517178`*^9, 3.934969141429721*^9, 
  3.9349920458923883`*^9, 3.9527663933354063`*^9},
 CellLabel->
  "Out[187]=",ExpressionUUID->"eaf877c8-5163-4f2c-947a-0321b0f5c90c"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Nonrelativistic", "Subsubsection",
 CellChangeTimes->{{3.931420767031768*^9, 
  3.931420802729792*^9}},ExpressionUUID->"b90952b4-6130-4e69-bb34-\
e80d0870442d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Asymptotic", "[", 
  RowBox[{
   RowBox[{"Asymptotic", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{"l\[Omega]\[Kappa]", "[", "z", "]"}], "]"}], ",", 
     RowBox[{"z", "->", "\[Infinity]"}]}], "]"}], ",", 
   RowBox[{"z", "->", "\[Infinity]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Asymptotic", "[", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{"Asymptotic", "[", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{"\[Lambda]\[Omega]\[Kappa]", "[", "z", "]"}], "]"}], ",", 
      RowBox[{"z", "->", "\[Infinity]"}]}], "]"}], "]"}], ",", 
   RowBox[{"z", "->", "\[Infinity]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Asymptotic", "[", 
  RowBox[{
   RowBox[{"Asymptotic", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{"\[Delta]\[Omega]\[Omega]", "[", "z", "]"}], "]"}], ",", 
     RowBox[{"z", "->", "\[Infinity]"}]}], "]"}], ",", 
   RowBox[{"z", "->", "\[Infinity]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Asymptotic", "[", 
  RowBox[{
   RowBox[{"Asymptotic", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{"\[Lambda]\[Omega]\[Omega]", "[", "z", "]"}], "]"}], ",", 
     RowBox[{"z", "->", "\[Infinity]"}]}], "]"}], ",", 
   RowBox[{"z", "->", "\[Infinity]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Asymptotic", "[", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{"\[Lambda]\[Omega]t", "[", "z", "]"}], "]"}], ",", 
   RowBox[{"z", "->", "\[Infinity]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.931422513493697*^9, 3.931422528268787*^9}, {
  3.9314225868623257`*^9, 3.9314227437784185`*^9}, {3.9349691504467216`*^9, 
  3.9349691552488995`*^9}},
 CellLabel->
  "In[188]:=",ExpressionUUID->"e7392dfa-8ec1-45ee-a4b0-fccc16e60a9c"],

Cell[BoxData[
 FormBox[
  RowBox[{"-", 
   FractionBox[
    SubscriptBox["\[Tau]", "\[Omega]"], "z"]}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.9314225295655193`*^9, {3.931422607497398*^9, 3.9314226793359623`*^9}, {
   3.931422718131008*^9, 3.9314227441638355`*^9}, 3.9349692155220304`*^9, 
   3.934992106009497*^9, 3.9527663982351656`*^9},
 CellLabel->
  "Out[188]=",ExpressionUUID->"8845ed4f-26b3-4508-9089-1c141812c307"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    FractionBox[
     RowBox[{"5", " ", 
       SubscriptBox["\[Tau]", "\[Omega]"]}], 
     RowBox[{"2", " ", 
       SuperscriptBox["z", "3"]}]], 
    RowBox[{
      SubscriptBox["\[Tau]", "\[Omega]"], "\[Element]", 
      TemplateBox[{}, "Reals"]}]},
   "ConditionalExpression"], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.9314225295655193`*^9, {3.931422607497398*^9, 3.9314226793359623`*^9}, {
   3.931422718131008*^9, 3.9314227441638355`*^9}, 3.9349692155220304`*^9, 
   3.934992106009497*^9, 3.9527664098236046`*^9},
 CellLabel->
  "Out[189]=",ExpressionUUID->"3473a604-34c0-4733-b116-d44d92914dcb"],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{"2", " ", 
    SubscriptBox["\[Tau]", "\[Omega]"]}], 
   RowBox[{"3", " ", "z"}]], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.9314225295655193`*^9, {3.931422607497398*^9, 3.9314226793359623`*^9}, {
   3.931422718131008*^9, 3.9314227441638355`*^9}, 3.9349692155220304`*^9, 
   3.934992106009497*^9, 3.952766420731499*^9},
 CellLabel->
  "Out[190]=",ExpressionUUID->"abc14fee-5da3-4ddf-869d-8d504726a5a9"],

Cell[BoxData[
 FormBox[
  FractionBox[
   SubscriptBox["\[Tau]", "\[Omega]"], "z"], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.9314225295655193`*^9, {3.931422607497398*^9, 3.9314226793359623`*^9}, {
   3.931422718131008*^9, 3.9314227441638355`*^9}, 3.9349692155220304`*^9, 
   3.934992106009497*^9, 3.9527664234852796`*^9},
 CellLabel->
  "Out[191]=",ExpressionUUID->"49971e63-d016-4066-a5cd-6f0e6f5cfb19"],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{"2", " ", 
    SubscriptBox["\[Tau]", "\[Omega]"]}], 
   RowBox[{"P0", " ", "z"}]], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.9314225295655193`*^9, {3.931422607497398*^9, 3.9314226793359623`*^9}, {
   3.931422718131008*^9, 3.9314227441638355`*^9}, 3.9349692155220304`*^9, 
   3.934992106009497*^9, 3.9527664248332233`*^9},
 CellLabel->
  "Out[192]=",ExpressionUUID->"993d718b-799d-4e50-bd7d-afa2fe931cf4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Asymptotic", "[", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{"Asymptotic", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{"\[Lambda]\[Kappa]\[Omega]", "[", "z", "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["\[Tau]", "\[Kappa]"], "->", "1"}], "}"}]}], "]"}], 
       ",", 
       RowBox[{"z", "->", "\[Infinity]"}]}], "]"}], "]"}], ",", 
    RowBox[{"z", "->", "\[Infinity]"}]}], "]"}], 
  SubscriptBox["\[Tau]", "\[Kappa]"]}], "\[IndentingNewLine]", 
 RowBox[{"Asymptotic", "[", 
  RowBox[{
   RowBox[{"Asymptotic", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{"Asymptotic", "[", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{"\[Delta]\[Kappa]\[Kappa]", "[", "z", "]"}], "]"}], ",", 
        RowBox[{"z", "->", "\[Infinity]"}]}], "]"}], "]"}], ",", 
     RowBox[{"z", "->", "\[Infinity]"}]}], "]"}], ",", 
   RowBox[{"z", "->", "\[Infinity]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Asymptotic", "[", 
  RowBox[{
   RowBox[{"\[Lambda]\[Kappa]\[Kappa]", "[", "z", "]"}], ",", 
   RowBox[{"z", "->", "\[Infinity]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Asymptotic", "[", 
  RowBox[{
   RowBox[{"\[Tau]\[Kappa]t", "[", "z", "]"}], ",", 
   RowBox[{"z", "->", "\[Infinity]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Asymptotic", "[", 
  RowBox[{
   RowBox[{"l\[Kappa]t", "[", "z", "]"}], ",", 
   RowBox[{"z", "->", "\[Infinity]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.9314228778772807`*^9, 3.931422920811881*^9}, {
  3.93142303702352*^9, 3.9314231454083967`*^9}, {3.9349691656776605`*^9, 
  3.9349691714547443`*^9}},
 CellLabel->
  "In[193]:=",ExpressionUUID->"e132706a-c658-4930-9d69-1c0032e6f94a"],

Cell[BoxData[
 FormBox[
  RowBox[{"-", 
   FractionBox[
    RowBox[{"5", " ", 
     SubscriptBox["\[Tau]", "\[Kappa]"]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["z", "2"]}]]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.931422898147644*^9, 3.9314229212230873`*^9}, 
   3.9314230645551977`*^9, {3.9314230967839794`*^9, 3.9314231123257456`*^9}, 
   3.931423145871975*^9, 3.9349692468877506`*^9, 3.93499213236502*^9, 
   3.9527664286429915`*^9},
 CellLabel->
  "Out[193]=",ExpressionUUID->"47c92c2a-cbb2-45a0-82e6-190ce03ae4f7"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    FractionBox[
     SubscriptBox["\[Tau]", "\[Kappa]"], "3"], 
    RowBox[{
      SubscriptBox["\[Tau]", "\[Kappa]"], "\[Element]", 
      TemplateBox[{}, "Reals"]}]},
   "ConditionalExpression"], TraditionalForm]], "Output",
 CellChangeTimes->{{3.931422898147644*^9, 3.9314229212230873`*^9}, 
   3.9314230645551977`*^9, {3.9314230967839794`*^9, 3.9314231123257456`*^9}, 
   3.931423145871975*^9, 3.9349692468877506`*^9, 3.93499213236502*^9, 
   3.9527664359257994`*^9},
 CellLabel->
  "Out[194]=",ExpressionUUID->"e4f1b758-46e3-4b67-957d-7890b94bbf6b"],

Cell[BoxData[
 FormBox[
  FractionBox[
   SubscriptBox["\[Tau]", "\[Kappa]"], "2"], TraditionalForm]], "Output",
 CellChangeTimes->{{3.931422898147644*^9, 3.9314229212230873`*^9}, 
   3.9314230645551977`*^9, {3.9314230967839794`*^9, 3.9314231123257456`*^9}, 
   3.931423145871975*^9, 3.9349692468877506`*^9, 3.93499213236502*^9, 
   3.9527664359414277`*^9},
 CellLabel->
  "Out[195]=",ExpressionUUID->"678da26b-a877-451f-bea1-23407338f5b6"],

Cell[BoxData[
 FormBox[
  FractionBox[
   SubscriptBox["\[Tau]", "\[Kappa]"], "P0"], TraditionalForm]], "Output",
 CellChangeTimes->{{3.931422898147644*^9, 3.9314229212230873`*^9}, 
   3.9314230645551977`*^9, {3.9314230967839794`*^9, 3.9314231123257456`*^9}, 
   3.931423145871975*^9, 3.9349692468877506`*^9, 3.93499213236502*^9, 
   3.952766437257412*^9},
 CellLabel->
  "Out[196]=",ExpressionUUID->"397fd5a1-a735-461c-b229-7e58a3954872"],

Cell[BoxData[
 FormBox[
  RowBox[{"-", 
   FractionBox[
    SubscriptBox["\[Tau]", "\[Kappa]"], "P0"]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.931422898147644*^9, 3.9314229212230873`*^9}, 
   3.9314230645551977`*^9, {3.9314230967839794`*^9, 3.9314231123257456`*^9}, 
   3.931423145871975*^9, 3.9349692468877506`*^9, 3.93499213236502*^9, 
   3.9527664383309793`*^9},
 CellLabel->
  "Out[197]=",ExpressionUUID->"323015f6-ffc5-4d38-9b7a-25b0ca27f02d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Limit", "[", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{"\[Delta]tt", "[", "z", "]"}], "]"}], ",", 
   RowBox[{"z", "->", "\[Infinity]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Limit", "[", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{"\[Lambda]tt", "[", "z", "]"}], "]"}], ",", 
   RowBox[{"z", "->", "\[Infinity]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Limit", "[", 
   RowBox[{
    RowBox[{"Normal", "[", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"lt\[Kappa]", "[", "z", "]"}], "z"}], ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", "\[Infinity]", ",", "1"}], "}"}]}], "]"}], "]"}], 
    ",", 
    RowBox[{"z", "->", "\[Infinity]"}]}], "]"}], "/", 
  "z"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Limit", "[", 
   RowBox[{
    RowBox[{"Normal", "[", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Lambda]t\[Kappa]", "[", "z", "]"}], 
        SuperscriptBox["z", "2"]}], ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", "\[Infinity]", ",", "1"}], "}"}]}], "]"}], "]"}], 
    ",", 
    RowBox[{"z", "->", "\[Infinity]"}]}], "]"}], "/", 
  SuperscriptBox["z", "2"]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Limit", "[", 
   RowBox[{
    RowBox[{"Normal", "[", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Tau]t\[Omega]", "[", "z", "]"}], "z"}], ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", "\[Infinity]", ",", "1"}], "}"}]}], "]"}], "]"}], 
    ",", 
    RowBox[{"z", "->", "\[Infinity]"}]}], "]"}], "/", 
  "z"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Asymptotic", "[", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{"Asymptotic", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{"\[Lambda]t\[Omega]", "[", "z", "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            SubscriptBox["\[Tau]", "t"], "->", "1"}], ",", 
           RowBox[{"P0", "->", "1"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"z", "->", "\[Infinity]"}]}], "]"}], "]"}], ",", 
    RowBox[{"z", "->", "\[Infinity]"}]}], "]"}], "P0", " ", 
  SubscriptBox["\[Tau]", "t"]}]}], "Input",
 CellChangeTimes->{{3.9314231829487095`*^9, 3.931423195389024*^9}, {
   3.931423277559442*^9, 3.9314232779992323`*^9}, {3.9314233303683233`*^9, 
   3.9314233315639973`*^9}, {3.931423402652015*^9, 3.931423414518358*^9}, {
   3.9314235642184315`*^9, 3.931423564732778*^9}, {3.931423735531082*^9, 
   3.9314237492382545`*^9}, {3.9314239236962395`*^9, 3.931423930265507*^9}, {
   3.9314245020763245`*^9, 3.9314245541751995`*^9}, 3.934969179739208*^9},
 CellLabel->
  "In[198]:=",ExpressionUUID->"c1af6559-0f8c-44d6-9837-7fbc4eed5fa8"],

Cell[BoxData[
 FormBox[
  RowBox[{"-", 
   FractionBox[
    RowBox[{"5", " ", 
     SubscriptBox["\[Tau]", "t"]}], "3"]}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.9314232228082457`*^9, {3.9314233036685033`*^9, 3.9314233318535385`*^9}, 
   3.9314234149329834`*^9, 3.9314237765225134`*^9, 3.9314239549141965`*^9, 
   3.9314245557166395`*^9, 3.934969308692222*^9, 3.9349921636037316`*^9, 
   3.9349922914823694`*^9, 3.952766468964142*^9},
 CellLabel->
  "Out[198]=",ExpressionUUID->"7308cf5e-f4da-4fa3-81e1-59d88e661199"],

Cell[BoxData[
 FormBox[
  RowBox[{"-", 
   SubscriptBox["\[Tau]", "t"]}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.9314232228082457`*^9, {3.9314233036685033`*^9, 3.9314233318535385`*^9}, 
   3.9314234149329834`*^9, 3.9314237765225134`*^9, 3.9314239549141965`*^9, 
   3.9314245557166395`*^9, 3.934969308692222*^9, 3.9349921636037316`*^9, 
   3.9349922914823694`*^9, 3.9527664896713676`*^9},
 CellLabel->
  "Out[199]=",ExpressionUUID->"a8921812-b27b-4a88-a4bd-13965b8fce76"],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{"3", " ", "P0", " ", 
    SubscriptBox["\[Tau]", "t"]}], 
   RowBox[{"2", " ", "z"}]], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.9314232228082457`*^9, {3.9314233036685033`*^9, 3.9314233318535385`*^9}, 
   3.9314234149329834`*^9, 3.9314237765225134`*^9, 3.9314239549141965`*^9, 
   3.9314245557166395`*^9, 3.934969308692222*^9, 3.9349921636037316`*^9, 
   3.9349922914823694`*^9, 3.952766499732333*^9},
 CellLabel->
  "Out[200]=",ExpressionUUID->"4ea420ec-8f07-4834-9990-a0c2c5ffae7d"],

Cell[BoxData[
 FormBox[
  RowBox[{"-", 
   FractionBox[
    RowBox[{"3", " ", "P0", " ", 
     SubscriptBox["\[Tau]", "t"]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["z", "2"]}]]}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.9314232228082457`*^9, {3.9314233036685033`*^9, 3.9314233318535385`*^9}, 
   3.9314234149329834`*^9, 3.9314237765225134`*^9, 3.9314239549141965`*^9, 
   3.9314245557166395`*^9, 3.934969308692222*^9, 3.9349921636037316`*^9, 
   3.9349922914823694`*^9, 3.9527665876792803`*^9},
 CellLabel->
  "Out[201]=",ExpressionUUID->"2afc8c9b-7978-45b8-8c71-5bf8ffc97e6a"],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{"3", " ", "P0", " ", 
    SubscriptBox["\[Tau]", "t"]}], 
   RowBox[{"2", " ", "z"}]], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.9314232228082457`*^9, {3.9314233036685033`*^9, 3.9314233318535385`*^9}, 
   3.9314234149329834`*^9, 3.9314237765225134`*^9, 3.9314239549141965`*^9, 
   3.9314245557166395`*^9, 3.934969308692222*^9, 3.9349921636037316`*^9, 
   3.9349922914823694`*^9, 3.9527665927816186`*^9},
 CellLabel->
  "Out[202]=",ExpressionUUID->"bb64268f-ce67-42cb-a077-d593e8311e42"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"-", "P0"}], " ", 
   SubscriptBox["\[Tau]", "t"]}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.9314232228082457`*^9, {3.9314233036685033`*^9, 3.9314233318535385`*^9}, 
   3.9314234149329834`*^9, 3.9314237765225134`*^9, 3.9314239549141965`*^9, 
   3.9314245557166395`*^9, 3.934969308692222*^9, 3.9349921636037316`*^9, 
   3.9349922914823694`*^9, 3.952766617720052*^9},
 CellLabel->
  "Out[203]=",ExpressionUUID->"7c25264c-d6c7-4e39-aa83-2717d6219ea6"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Limits for first-order coefficients and relaxation times", "Subsection",
 CellChangeTimes->{{3.9314904197746105`*^9, 3.931490437994692*^9}, {
  3.9315128718014245`*^9, 3.931512881331442*^9}, {3.9349861904510345`*^9, 
  3.934986195793561*^9}},ExpressionUUID->"7fa105d1-1cf6-4ef6-90e2-\
c975f1d9ae96"],

Cell[CellGroupData[{

Cell["Ultrarelativistic", "Subsubsection",
 CellChangeTimes->{{3.9315128838958073`*^9, 
  3.9315128916840124`*^9}},ExpressionUUID->"d5fefbba-88da-498d-aafc-\
f86c98c109e3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalGamma]\[Kappa]AsympUR", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Asymptotic", "[", 
      RowBox[{
       RowBox[{
        SuperscriptBox["z", "2"], 
        RowBox[{"(", 
         RowBox[{"ExpandScalarProduct", "[", 
          RowBox[{
           RowBox[{"(", "\[CapitalGamma]\[Kappa]Int1", ")"}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"G", "->", "1"}], ",", 
             RowBox[{"\[HBar]", "->", "1"}]}], "}"}]}], "]"}], ")"}]}], ",", 
       RowBox[{"m", "->", "0"}]}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"m", "->", "z"}], ",", 
       RowBox[{
        RowBox[{"Contract", "[", 
         RowBox[{
          RowBox[{"FV", "[", 
           RowBox[{"k", ",", "\[Alpha]"}], "]"}], " ", 
          RowBox[{"FV", "[", 
           RowBox[{"u", ",", "\[Alpha]"}], "]"}]}], "]"}], "->", 
        RowBox[{"(", 
         RowBox[{"y", "+", "z"}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"Contract", "[", 
         RowBox[{
          RowBox[{"FV", "[", 
           RowBox[{"kp", ",", "\[Alpha]"}], "]"}], " ", 
          RowBox[{"FV", "[", 
           RowBox[{"u", ",", "\[Alpha]"}], "]"}]}], "]"}], "->", 
        RowBox[{"(", 
         RowBox[{"yp", "+", "z"}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"Contract", "[", 
         RowBox[{
          RowBox[{"FV", "[", 
           RowBox[{"k", ",", "\[Alpha]"}], "]"}], " ", 
          RowBox[{"FV", "[", 
           RowBox[{"kp", ",", "\[Alpha]"}], "]"}]}], "]"}], "->", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"y", "+", "z"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"yp", "+", "z"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"y", "+", "z"}], ")"}], "^", "2"}], "-", 
            RowBox[{"z", "^", "2"}]}], "]"}], " ", 
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"yp", "+", "z"}], ")"}], "^", "2"}], "-", 
            RowBox[{"z", "^", "2"}]}], "]"}], " ", "x"}]}]}]}], "}"}]}], "/.", 
    RowBox[{"z", "->", "0"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalGamma]\[Omega]AsympUR", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Asymptotic", "[", 
      RowBox[{
       RowBox[{
        SuperscriptBox["z", "2"], 
        RowBox[{"(", 
         RowBox[{"ExpandScalarProduct", "[", 
          RowBox[{
           RowBox[{"(", "\[CapitalGamma]\[Omega]Int1", ")"}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"G", "->", "1"}], ",", 
             RowBox[{"\[HBar]", "->", "1"}]}], "}"}]}], "]"}], ")"}]}], ",", 
       RowBox[{"m", "->", "0"}]}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"m", "->", "z"}], ",", 
       RowBox[{
        RowBox[{"Contract", "[", 
         RowBox[{
          RowBox[{"FV", "[", 
           RowBox[{"k", ",", "\[Alpha]"}], "]"}], " ", 
          RowBox[{"FV", "[", 
           RowBox[{"u", ",", "\[Alpha]"}], "]"}]}], "]"}], "->", 
        RowBox[{"(", 
         RowBox[{"y", "+", "z"}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"Contract", "[", 
         RowBox[{
          RowBox[{"FV", "[", 
           RowBox[{"kp", ",", "\[Alpha]"}], "]"}], " ", 
          RowBox[{"FV", "[", 
           RowBox[{"u", ",", "\[Alpha]"}], "]"}]}], "]"}], "->", 
        RowBox[{"(", 
         RowBox[{"yp", "+", "z"}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"Contract", "[", 
         RowBox[{
          RowBox[{"FV", "[", 
           RowBox[{"k", ",", "\[Alpha]"}], "]"}], " ", 
          RowBox[{"FV", "[", 
           RowBox[{"kp", ",", "\[Alpha]"}], "]"}]}], "]"}], "->", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"y", "+", "z"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"yp", "+", "z"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"y", "+", "z"}], ")"}], "^", "2"}], "-", 
            RowBox[{"z", "^", "2"}]}], "]"}], " ", 
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"yp", "+", "z"}], ")"}], "^", "2"}], "-", 
            RowBox[{"z", "^", "2"}]}], "]"}], " ", "x"}]}]}]}], "}"}]}], "/.", 
    RowBox[{"z", "->", "0"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalGamma]IAsympUR", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Asymptotic", "[", 
      RowBox[{
       RowBox[{
        SuperscriptBox["z", "2"], 
        RowBox[{"(", 
         RowBox[{"ExpandScalarProduct", "[", 
          RowBox[{
           RowBox[{"(", "\[CapitalGamma]IInt1", ")"}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"G", "->", "1"}], ",", 
             RowBox[{"\[HBar]", "->", "1"}]}], "}"}]}], "]"}], ")"}]}], ",", 
       RowBox[{"m", "->", "0"}]}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"m", "->", "z"}], ",", 
       RowBox[{
        RowBox[{"Contract", "[", 
         RowBox[{
          RowBox[{"FV", "[", 
           RowBox[{"k", ",", "\[Alpha]"}], "]"}], " ", 
          RowBox[{"FV", "[", 
           RowBox[{"u", ",", "\[Alpha]"}], "]"}]}], "]"}], "->", 
        RowBox[{"(", 
         RowBox[{"y", "+", "z"}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"Contract", "[", 
         RowBox[{
          RowBox[{"FV", "[", 
           RowBox[{"kp", ",", "\[Alpha]"}], "]"}], " ", 
          RowBox[{"FV", "[", 
           RowBox[{"u", ",", "\[Alpha]"}], "]"}]}], "]"}], "->", 
        RowBox[{"(", 
         RowBox[{"yp", "+", "z"}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"Contract", "[", 
         RowBox[{
          RowBox[{"FV", "[", 
           RowBox[{"k", ",", "\[Alpha]"}], "]"}], " ", 
          RowBox[{"FV", "[", 
           RowBox[{"kp", ",", "\[Alpha]"}], "]"}]}], "]"}], "->", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"y", "+", "z"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"yp", "+", "z"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"y", "+", "z"}], ")"}], "^", "2"}], "-", 
            RowBox[{"z", "^", "2"}]}], "]"}], " ", 
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"yp", "+", "z"}], ")"}], "^", "2"}], "-", 
            RowBox[{"z", "^", "2"}]}], "]"}], " ", "x"}]}]}]}], "}"}]}], "/.", 
    RowBox[{"z", "->", "0"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalGamma]aAsympUR", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Asymptotic", "[", 
      RowBox[{
       RowBox[{
        SuperscriptBox["z", "2"], 
        RowBox[{"(", 
         RowBox[{"ExpandScalarProduct", "[", 
          RowBox[{
           RowBox[{"(", "\[CapitalGamma]aInt1", ")"}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"G", "->", "1"}], ",", 
             RowBox[{"\[HBar]", "->", "1"}]}], "}"}]}], "]"}], ")"}]}], ",", 
       RowBox[{"m", "->", "0"}]}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"m", "->", "z"}], ",", 
       RowBox[{
        RowBox[{"Contract", "[", 
         RowBox[{
          RowBox[{"FV", "[", 
           RowBox[{"k", ",", "\[Alpha]"}], "]"}], " ", 
          RowBox[{"FV", "[", 
           RowBox[{"u", ",", "\[Alpha]"}], "]"}]}], "]"}], "->", 
        RowBox[{"(", 
         RowBox[{"y", "+", "z"}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"Contract", "[", 
         RowBox[{
          RowBox[{"FV", "[", 
           RowBox[{"kp", ",", "\[Alpha]"}], "]"}], " ", 
          RowBox[{"FV", "[", 
           RowBox[{"u", ",", "\[Alpha]"}], "]"}]}], "]"}], "->", 
        RowBox[{"(", 
         RowBox[{"yp", "+", "z"}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"Contract", "[", 
         RowBox[{
          RowBox[{"FV", "[", 
           RowBox[{"k", ",", "\[Alpha]"}], "]"}], " ", 
          RowBox[{"FV", "[", 
           RowBox[{"kp", ",", "\[Alpha]"}], "]"}]}], "]"}], "->", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"y", "+", "z"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"yp", "+", "z"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"y", "+", "z"}], ")"}], "^", "2"}], "-", 
            RowBox[{"z", "^", "2"}]}], "]"}], " ", 
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"yp", "+", "z"}], ")"}], "^", "2"}], "-", 
            RowBox[{"z", "^", "2"}]}], "]"}], " ", "x"}]}]}]}], "}"}]}], "/.", 
    RowBox[{"z", "->", "0"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.931490486347392*^9, 3.931490523179469*^9}, {
  3.9314905637739477`*^9, 3.9314906941268873`*^9}, {3.9314912897945147`*^9, 
  3.9314913385460305`*^9}},
 CellLabel->
  "In[204]:=",ExpressionUUID->"55332507-8815-4843-9ed4-633c36885104"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"B2AsympUR", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Asymptotic", "[", 
      RowBox[{
       RowBox[{
        SuperscriptBox["z", "2"], 
        RowBox[{"(", 
         RowBox[{"ExpandScalarProduct", "[", 
          RowBox[{
           RowBox[{"(", "B2Int1", ")"}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"G", "->", "1"}], ",", 
             RowBox[{"\[HBar]", "->", "1"}]}], "}"}]}], "]"}], ")"}]}], ",", 
       RowBox[{"m", "->", "0"}]}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"m", "->", "z"}], ",", 
       RowBox[{
        RowBox[{"Contract", "[", 
         RowBox[{
          RowBox[{"FV", "[", 
           RowBox[{"k", ",", "\[Alpha]"}], "]"}], " ", 
          RowBox[{"FV", "[", 
           RowBox[{"u", ",", "\[Alpha]"}], "]"}]}], "]"}], "->", 
        RowBox[{"(", 
         RowBox[{"y", "+", "z"}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"Contract", "[", 
         RowBox[{
          RowBox[{"FV", "[", 
           RowBox[{"kp", ",", "\[Alpha]"}], "]"}], " ", 
          RowBox[{"FV", "[", 
           RowBox[{"u", ",", "\[Alpha]"}], "]"}]}], "]"}], "->", 
        RowBox[{"(", 
         RowBox[{"yp", "+", "z"}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"Contract", "[", 
         RowBox[{
          RowBox[{"FV", "[", 
           RowBox[{"k", ",", "\[Alpha]"}], "]"}], " ", 
          RowBox[{"FV", "[", 
           RowBox[{"kp", ",", "\[Alpha]"}], "]"}]}], "]"}], "->", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"y", "+", "z"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"yp", "+", "z"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"y", "+", "z"}], ")"}], "^", "2"}], "-", 
            RowBox[{"z", "^", "2"}]}], "]"}], " ", 
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"yp", "+", "z"}], ")"}], "^", "2"}], "-", 
            RowBox[{"z", "^", "2"}]}], "]"}], " ", "x"}]}]}]}], "}"}]}], "/.", 
    RowBox[{"z", "->", "0"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h2AsympUR", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Asymptotic", "[", 
      RowBox[{
       RowBox[{"z", 
        RowBox[{"(", 
         RowBox[{"ExpandScalarProduct", "[", 
          RowBox[{
           RowBox[{"(", "h2Int1", ")"}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"G", "->", "1"}], ",", 
             RowBox[{"\[HBar]", "->", "1"}]}], "}"}]}], "]"}], ")"}]}], ",", 
       RowBox[{"m", "->", "0"}]}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"m", "->", "z"}], ",", 
       RowBox[{
        RowBox[{"Contract", "[", 
         RowBox[{
          RowBox[{"FV", "[", 
           RowBox[{"k", ",", "\[Alpha]"}], "]"}], " ", 
          RowBox[{"FV", "[", 
           RowBox[{"u", ",", "\[Alpha]"}], "]"}]}], "]"}], "->", 
        RowBox[{"(", 
         RowBox[{"y", "+", "z"}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"Contract", "[", 
         RowBox[{
          RowBox[{"FV", "[", 
           RowBox[{"kp", ",", "\[Alpha]"}], "]"}], " ", 
          RowBox[{"FV", "[", 
           RowBox[{"u", ",", "\[Alpha]"}], "]"}]}], "]"}], "->", 
        RowBox[{"(", 
         RowBox[{"yp", "+", "z"}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"Contract", "[", 
         RowBox[{
          RowBox[{"FV", "[", 
           RowBox[{"k", ",", "\[Alpha]"}], "]"}], " ", 
          RowBox[{"FV", "[", 
           RowBox[{"kp", ",", "\[Alpha]"}], "]"}]}], "]"}], "->", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"y", "+", "z"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"yp", "+", "z"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"y", "+", "z"}], ")"}], "^", "2"}], "-", 
            RowBox[{"z", "^", "2"}]}], "]"}], " ", 
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"yp", "+", "z"}], ")"}], "^", "2"}], "-", 
            RowBox[{"z", "^", "2"}]}], "]"}], " ", "x"}]}]}]}], "}"}]}], "/.", 
    RowBox[{"z", "->", "0"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9314918652825823`*^9, 3.9314918694440155`*^9}, {
  3.93150237620717*^9, 3.9315023853733463`*^9}, {3.931505129449438*^9, 
  3.9315051335310287`*^9}, {3.9315052846801767`*^9, 3.9315052852056537`*^9}},
 CellLabel->
  "In[208]:=",ExpressionUUID->"c9fac108-9796-4453-9d7d-768fd47c48c5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalGamma]\[Kappa]UR", "=", 
   RowBox[{
    RowBox[{"Integrate", "[", 
     RowBox[{
      RowBox[{"y", " ", "yp", " ", 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "y"}], "-", "yp"}], "]"}], " ", 
       "\[CapitalGamma]\[Kappa]AsympUR"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"y", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"yp", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{"8", " ", 
      RowBox[{"\[Pi]", "^", "4"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalGamma]\[Omega]UR", "=", 
   RowBox[{
    RowBox[{"Integrate", "[", 
     RowBox[{
      RowBox[{"y", " ", "yp", " ", 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "y"}], "-", "yp"}], "]"}], " ", 
       "\[CapitalGamma]\[Omega]AsympUR"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"y", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"yp", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{"8", " ", 
      RowBox[{"\[Pi]", "^", "4"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalGamma]IUR", "=", 
   RowBox[{
    RowBox[{"Integrate", "[", 
     RowBox[{
      RowBox[{"y", " ", "yp", " ", 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "y"}], "-", "yp"}], "]"}], " ", 
       "\[CapitalGamma]IAsympUR"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"y", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"yp", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{"8", " ", 
      RowBox[{"\[Pi]", "^", "4"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalGamma]aUR", "=", 
   RowBox[{
    RowBox[{"Integrate", "[", 
     RowBox[{
      RowBox[{"y", " ", "yp", " ", 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "y"}], "-", "yp"}], "]"}], " ", 
       "\[CapitalGamma]aAsympUR"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"y", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"yp", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{"8", " ", 
      RowBox[{"\[Pi]", "^", "4"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B2UR", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"Inq", "[", 
        RowBox[{"4", ",", "2", ",", "z", ",", "1"}], "]"}], ",", 
       RowBox[{"z", "->", "0"}]}], "]"}]], 
    RowBox[{
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{"y", " ", "yp", " ", 
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{"-", "y"}], "-", "yp"}], "]"}], " ", "B2AsympUR"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"y", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"yp", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{"8", " ", 
       RowBox[{"\[Pi]", "^", "4"}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h2UR", "=", 
   RowBox[{
    RowBox[{"Integrate", "[", 
     RowBox[{
      RowBox[{"y", " ", "yp", " ", 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "y"}], "-", "yp"}], "]"}], " ", "h2AsympUR"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"y", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"yp", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{"8", " ", 
      RowBox[{"\[Pi]", "^", "4"}]}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.931491121250905*^9, 3.9314911224832764`*^9}, {
  3.931491181256981*^9, 3.931491190374489*^9}, {3.9314913506320515`*^9, 
  3.931491449129675*^9}, {3.9315024230056314`*^9, 3.9315024289126263`*^9}, {
  3.931505019127492*^9, 3.931505027743456*^9}, {3.9315051495795393`*^9, 
  3.9315051569215407`*^9}},
 CellLabel->
  "In[210]:=",ExpressionUUID->"6a318dd4-17e1-4253-a8a9-8cf2b93d587d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"\[Tau]\[Omega]UR", "=", 
  RowBox[{
   FractionBox["1", "4"], 
   RowBox[{"Limit", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Inq", "[", 
       RowBox[{"3", ",", "0", ",", "z", ",", "1"}], "]"}], "-", 
      RowBox[{"Inq", "[", 
       RowBox[{"3", ",", "1", ",", "z", ",", "1"}], "]"}]}], ",", 
     RowBox[{"z", "->", "0"}]}], "]"}], 
   FractionBox["1", "\[CapitalGamma]\[Omega]UR"], 
   FractionBox["1", 
    RowBox[{"Limit", "[", 
     RowBox[{
      RowBox[{"\[Lambda]mfp", "[", "z", "]"}], ",", 
      RowBox[{"z", "->", "0"}]}], "]"}]]}]}], "\[IndentingNewLine]", 
 RowBox[{"\[Tau]\[Kappa]UR", "=", 
  RowBox[{
   FractionBox["1", "2"], 
   RowBox[{"Limit", "[", 
    RowBox[{
     RowBox[{"Inq", "[", 
      RowBox[{"3", ",", "1", ",", "z", ",", "1"}], "]"}], ",", 
     RowBox[{"z", "->", "0"}]}], "]"}], 
   FractionBox["1", "\[CapitalGamma]\[Kappa]UR"], 
   FractionBox["1", 
    RowBox[{"Limit", "[", 
     RowBox[{
      RowBox[{"\[Lambda]mfp", "[", "z", "]"}], ",", 
      RowBox[{"z", "->", "0"}]}], "]"}]]}]}], "\[IndentingNewLine]", 
 RowBox[{"\[Tau]tUR", "=", 
  RowBox[{
   FractionBox["1", "B2UR"], 
   FractionBox["1", 
    RowBox[{"Limit", "[", 
     RowBox[{
      RowBox[{"\[Lambda]mfp", "[", "z", "]"}], ",", 
      RowBox[{"z", "->", "0"}]}], "]"}]], 
   SuperscriptBox["z", "2"]}]}], "\[IndentingNewLine]", 
 RowBox[{"bUR", "=", 
  FractionBox[
   RowBox[{"\[CapitalGamma]IUR", "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[CapitalGamma]aUR", "+", "\[CapitalGamma]\[Kappa]UR"}], ")"}],
      "/", 
     RowBox[{"(", 
      RowBox[{"2", 
       RowBox[{"Limit", "[", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"z", ",", "1"}], "]"}], ",", 
         RowBox[{"z", "->", "0"}]}], "]"}]}], ")"}]}]}], 
   "\[CapitalGamma]\[Kappa]UR"]}], "\[IndentingNewLine]", 
 RowBox[{"dUR", "=", 
  RowBox[{
   FractionBox["h2UR", "B2UR"], 
   FractionBox["1", 
    RowBox[{"Limit", "[", 
     RowBox[{
      RowBox[{"P", "[", 
       RowBox[{"z", ",", "1"}], "]"}], ",", 
      RowBox[{"z", "->", "0"}]}], "]"}]], "z"}]}]}], "Input",
 CellChangeTimes->{{3.931491453188363*^9, 3.9314914557715883`*^9}, {
   3.931491491636084*^9, 3.9314915451969657`*^9}, {3.931491579063925*^9, 
   3.9314916250752697`*^9}, {3.9314916559705563`*^9, 
   3.9314917354121494`*^9}, {3.9314917742437415`*^9, 
   3.9314917808480988`*^9}, {3.9315023998431096`*^9, 3.931502440569687*^9}, {
   3.931505170840783*^9, 3.9315052007318134`*^9}, {3.931505269238062*^9, 
   3.931505274282852*^9}, {3.931505322547602*^9, 3.931505330778247*^9}, 
   3.931505460505978*^9, {3.9346339283464317`*^9, 3.934633935922675*^9}},
 CellLabel->
  "In[216]:=",ExpressionUUID->"14f05654-a69c-495b-8d1a-9481ba40bbe6"],

Cell[BoxData[
 FormBox[
  FractionBox["5", "26"], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.931491546279377*^9, 3.9314915863731527`*^9, 3.9314917362383027`*^9, {
   3.931491775060586*^9, 3.931491782197573*^9}, 3.931502441560775*^9, 
   3.931503969748169*^9, 3.9315050348301*^9, {3.9315052756590567`*^9, 
   3.9315052941821284`*^9}, 3.9315053321366405`*^9, 3.931505461749507*^9, 
   3.931513566439931*^9, 3.9315178454564886`*^9, 3.934632985549299*^9, 
   3.934633956756482*^9, 3.9346340271679955`*^9, 3.934985727220435*^9, 
   3.934992443867225*^9, 3.952919865630438*^9},
 CellLabel->
  "Out[216]=",ExpressionUUID->"b55a7828-208c-4682-8d40-a87dccc3b51b"],

Cell[BoxData[
 FormBox[
  FractionBox["5", "74"], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.931491546279377*^9, 3.9314915863731527`*^9, 3.9314917362383027`*^9, {
   3.931491775060586*^9, 3.931491782197573*^9}, 3.931502441560775*^9, 
   3.931503969748169*^9, 3.9315050348301*^9, {3.9315052756590567`*^9, 
   3.9315052941821284`*^9}, 3.9315053321366405`*^9, 3.931505461749507*^9, 
   3.931513566439931*^9, 3.9315178454564886`*^9, 3.934632985549299*^9, 
   3.934633956756482*^9, 3.9346340271679955`*^9, 3.934985727220435*^9, 
   3.934992443867225*^9, 3.952919865990572*^9},
 CellLabel->
  "Out[217]=",ExpressionUUID->"bf02cf15-46d6-47ee-91cf-b6443cc28c73"],

Cell[BoxData[
 FormBox[
  FractionBox[
   SuperscriptBox["z", "2"], "81"], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.931491546279377*^9, 3.9314915863731527`*^9, 3.9314917362383027`*^9, {
   3.931491775060586*^9, 3.931491782197573*^9}, 3.931502441560775*^9, 
   3.931503969748169*^9, 3.9315050348301*^9, {3.9315052756590567`*^9, 
   3.9315052941821284`*^9}, 3.9315053321366405`*^9, 3.931505461749507*^9, 
   3.931513566439931*^9, 3.9315178454564886`*^9, 3.934632985549299*^9, 
   3.934633956756482*^9, 3.9346340271679955`*^9, 3.934985727220435*^9, 
   3.934992443867225*^9, 3.952919866150708*^9},
 CellLabel->
  "Out[218]=",ExpressionUUID->"9207e7aa-2e00-4546-bd38-3e1719dcd8c4"],

Cell[BoxData[
 FormBox[
  RowBox[{"-", 
   FractionBox["45", "296"]}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.931491546279377*^9, 3.9314915863731527`*^9, 3.9314917362383027`*^9, {
   3.931491775060586*^9, 3.931491782197573*^9}, 3.931502441560775*^9, 
   3.931503969748169*^9, 3.9315050348301*^9, {3.9315052756590567`*^9, 
   3.9315052941821284`*^9}, 3.9315053321366405`*^9, 3.931505461749507*^9, 
   3.931513566439931*^9, 3.9315178454564886`*^9, 3.934632985549299*^9, 
   3.934633956756482*^9, 3.9346340271679955`*^9, 3.934985727220435*^9, 
   3.934992443867225*^9, 3.952919867242431*^9},
 CellLabel->
  "Out[219]=",ExpressionUUID->"a97a1a1f-fd0b-4028-8d35-9e50479c9381"],

Cell[BoxData[
 FormBox[
  RowBox[{"-", 
   FractionBox[
    RowBox[{"148", " ", "z"}], "675"]}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.931491546279377*^9, 3.9314915863731527`*^9, 3.9314917362383027`*^9, {
   3.931491775060586*^9, 3.931491782197573*^9}, 3.931502441560775*^9, 
   3.931503969748169*^9, 3.9315050348301*^9, {3.9315052756590567`*^9, 
   3.9315052941821284`*^9}, 3.9315053321366405`*^9, 3.931505461749507*^9, 
   3.931513566439931*^9, 3.9315178454564886`*^9, 3.934632985549299*^9, 
   3.934633956756482*^9, 3.9346340271679955`*^9, 3.934985727220435*^9, 
   3.934992443867225*^9, 3.9529198674304905`*^9},
 CellLabel->
  "Out[220]=",ExpressionUUID->"c30feb71-3a98-45fc-a914-c0cc29ee4116"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Nonrelativistic", "Subsubsection",
 CellChangeTimes->{{3.9315128981116314`*^9, 
  3.931512908914213*^9}},ExpressionUUID->"e32fbf79-b934-40d6-a406-\
357f6adc2398"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"*", "Non"}], "-", 
     RowBox[{"relativistic", " ", "asymptotic", " ", "integral"}]}], ",", " ", 
    RowBox[{"Cutoff", " ", "controls", " ", "expansion", " ", "in", " ", 
     RowBox[{"1", "/", "z"}]}]}], "**)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Cutoff", "=", "6"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"int", "[", 
      RowBox[{"n_", ",", "q_", ",", "z_"}], "]"}], "=", 
     RowBox[{
      SuperscriptBox["z", 
       RowBox[{"n", "-", 
        RowBox[{"2", "q"}], "-", "1"}]], 
      RowBox[{"Integrate", "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox["y", 
          RowBox[{"2", 
           RowBox[{"(", 
            RowBox[{"q", "+", "1"}], ")"}]}]], 
         RowBox[{"Exp", "[", 
          FractionBox[
           RowBox[{"-", 
            SuperscriptBox["y", "2"]}], 
           RowBox[{"2", "z"}]], "]"}], 
         RowBox[{"Normal", "[", 
          RowBox[{"Series", "[", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["y", "2"], "/", 
                 SuperscriptBox["z", "2"]}], "+", "1"}], ")"}], 
              FractionBox[
               RowBox[{"n", "-", 
                RowBox[{"2", "q"}], "-", "1"}], "2"]], 
             RowBox[{"Exp", "[", 
              RowBox[{"z", "+", 
               FractionBox[
                SuperscriptBox["y", "2"], 
                RowBox[{"2", "z"}]], "-", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["y", "2"], "+", 
                 SuperscriptBox["z", "2"]}]]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"z", ",", "\[Infinity]", ",", "Cutoff"}], "}"}]}], "]"}],
           "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"y", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
        RowBox[{"GenerateConditions", "\[Rule]", "False"}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"InqNR", "[", 
      RowBox[{"n_", ",", "q_", ",", "z_", ",", "\[Beta]_"}], "]"}], ":=", 
     RowBox[{"g", 
      FractionBox[
       SuperscriptBox["\[Beta]", 
        RowBox[{
         RowBox[{"-", "n"}], "-", "2"}]], 
       RowBox[{"2", 
        SuperscriptBox["\[Pi]", "2"], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "q"}], "+", "1"}], ")"}], "!!"}]}]], 
      RowBox[{"Exp", "[", 
       RowBox[{"-", "z"}], "]"}], 
      RowBox[{"int", "[", 
       RowBox[{"n", ",", "q", ",", "z"}], "]"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.931506275435758*^9, 3.931506278613962*^9}, {
  3.9315133424740276`*^9, 3.931513343080946*^9}, {3.9344622709387865`*^9, 
  3.9344622738050923`*^9}, {3.9344624032479897`*^9, 3.9344624036618176`*^9}, {
  3.9344631669048724`*^9, 3.9344631697721014`*^9}, {3.9344635763619604`*^9, 
  3.9344635842899685`*^9}, {3.934985791311519*^9, 3.9349857919581294`*^9}, {
  3.934985828320875*^9, 3.934985868469816*^9}, {3.934986526387638*^9, 
  3.934986526609025*^9}},
 CellLabel->
  "In[221]:=",ExpressionUUID->"854898a1-476a-455d-a875-9a34198de8ba"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Lambda]mfpNR", "[", "z_", "]"}], ":=", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"6", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["z", "4"], "+", 
           SuperscriptBox["z", "2"]}], ")"}]}], "+", "5"}], 
       RowBox[{"12", "\[Pi]", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["z", "2"], "+", "1"}], ")"}]}]], 
      RowBox[{"InqNR", "[", 
       RowBox[{"1", ",", "0", ",", "z", ",", "1"}], "]"}]}], ")"}], 
    RowBox[{"-", "1"}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.931513431330908*^9, 3.9315134450149126`*^9}},
 CellLabel->
  "In[224]:=",ExpressionUUID->"6f7ffacb-0386-4726-bac3-11576fdacfd4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalGamma]\[Kappa]AsympNR", "=", 
   RowBox[{"Asymptotic", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox[
        SuperscriptBox["y", "2"], 
        SqrtBox[
         RowBox[{
          SuperscriptBox["y", "2"], "+", 
          SuperscriptBox["z", "2"]}]]], " ", 
       FractionBox[
        SuperscriptBox["yp", "2"], 
        SqrtBox[
         RowBox[{
          SuperscriptBox["yp", "2"], "+", 
          SuperscriptBox["z", "2"]}]]], " ", 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["y", "2"], "+", 
            SuperscriptBox["z", "2"]}]]}], "-", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["yp", "2"], "+", 
           SuperscriptBox["z", "2"]}]]}], "]"}], 
       RowBox[{"ExpandScalarProduct", "[", 
        RowBox[{
         RowBox[{"(", "\[CapitalGamma]\[Kappa]Int1", ")"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"G", "->", "1"}], ",", 
           RowBox[{"\[HBar]", "->", "1"}]}], "}"}]}], "]"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"m", "->", "z"}], ",", 
        RowBox[{
         RowBox[{"Contract", "[", 
          RowBox[{
           RowBox[{"FV", "[", 
            RowBox[{"k", ",", "\[Alpha]"}], "]"}], 
           RowBox[{"FV", "[", 
            RowBox[{"u", ",", "\[Alpha]"}], "]"}]}], "]"}], "->", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["y", "2"], "+", 
           SuperscriptBox["z", "2"]}]]}], ",", 
        RowBox[{
         RowBox[{"Contract", "[", 
          RowBox[{
           RowBox[{"FV", "[", 
            RowBox[{"kp", ",", "\[Alpha]"}], "]"}], 
           RowBox[{"FV", "[", 
            RowBox[{"u", ",", "\[Alpha]"}], "]"}]}], "]"}], "->", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["yp", "2"], "+", 
           SuperscriptBox["z", "2"]}]]}], ",", 
        RowBox[{
         RowBox[{"Contract", "[", 
          RowBox[{
           RowBox[{"FV", "[", 
            RowBox[{"k", ",", "\[Alpha]"}], "]"}], 
           RowBox[{"FV", "[", 
            RowBox[{"kp", ",", "\[Alpha]"}], "]"}]}], "]"}], "->", 
         RowBox[{
          RowBox[{
           SqrtBox[
            RowBox[{
             SuperscriptBox["y", "2"], "+", 
             SuperscriptBox["z", "2"]}]], " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["yp", "2"], "+", 
             SuperscriptBox["z", "2"]}]]}], "-", 
          RowBox[{"y", " ", "yp", " ", "x"}]}]}]}], "}"}]}], ",", 
     RowBox[{"z", "->", "\[Infinity]"}], ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"z", ">", "y"}], ",", 
        RowBox[{"z", ">", "yp"}], ",", 
        RowBox[{"z", ">", "x"}]}], "}"}]}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.931505554845688*^9, 3.9315055875802712`*^9}, {
   3.9315056699268603`*^9, 3.9315057121897917`*^9}, {3.9315057723893013`*^9, 
   3.931505796416426*^9}, 3.931505857298257*^9, 3.9315061026727114`*^9, 
   3.931512997457433*^9},
 CellLabel->
  "In[225]:=",ExpressionUUID->"9a5575d1-adf8-40ae-8533-19634e22388e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalGamma]\[Omega]AsympNR", "=", 
   RowBox[{
    FractionBox[
     SuperscriptBox["y", "2"], "z"], " ", 
    FractionBox[
     SuperscriptBox["yp", "2"], "z"], " ", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], "z"}], "-", 
      FractionBox[
       SuperscriptBox["y", "2"], 
       RowBox[{"2", "z"}]], "-", 
      FractionBox[
       SuperscriptBox["yp", "2"], 
       RowBox[{"2", "z"}]]}], "]"}], 
    RowBox[{"Asymptotic", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"ExpandScalarProduct", "[", 
        RowBox[{
         RowBox[{"(", "\[CapitalGamma]\[Omega]Int1", ")"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"G", "->", "1"}], ",", 
           RowBox[{"\[HBar]", "->", "1"}]}], "}"}]}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"m", "->", "z"}], ",", 
         RowBox[{
          RowBox[{"Contract", "[", 
           RowBox[{
            RowBox[{"FV", "[", 
             RowBox[{"k", ",", "\[Alpha]"}], "]"}], 
            RowBox[{"FV", "[", 
             RowBox[{"u", ",", "\[Alpha]"}], "]"}]}], "]"}], "->", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["y", "2"], "+", 
            SuperscriptBox["z", "2"]}]]}], ",", 
         RowBox[{
          RowBox[{"Contract", "[", 
           RowBox[{
            RowBox[{"FV", "[", 
             RowBox[{"kp", ",", "\[Alpha]"}], "]"}], 
            RowBox[{"FV", "[", 
             RowBox[{"u", ",", "\[Alpha]"}], "]"}]}], "]"}], "->", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["yp", "2"], "+", 
            SuperscriptBox["z", "2"]}]]}], ",", 
         RowBox[{
          RowBox[{"Contract", "[", 
           RowBox[{
            RowBox[{"FV", "[", 
             RowBox[{"k", ",", "\[Alpha]"}], "]"}], 
            RowBox[{"FV", "[", 
             RowBox[{"kp", ",", "\[Alpha]"}], "]"}]}], "]"}], "->", 
          RowBox[{
           RowBox[{
            SqrtBox[
             RowBox[{
              SuperscriptBox["y", "2"], "+", 
              SuperscriptBox["z", "2"]}]], " ", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["yp", "2"], "+", 
              SuperscriptBox["z", "2"]}]]}], "-", 
           RowBox[{"y", " ", "yp", " ", "x"}]}]}]}], "}"}]}], ",", 
      RowBox[{"z", "->", "\[Infinity]"}], ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"z", ">", "y"}], ",", 
         RowBox[{"z", ">", "yp"}], ",", 
         RowBox[{"z", ">", "x"}]}], "}"}]}]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.931512768383895*^9, 3.9315127720834618`*^9}, 
   3.9315129886195326`*^9, {3.931513056841609*^9, 3.9315130696200438`*^9}},
 CellLabel->
  "In[226]:=",ExpressionUUID->"39d6e49c-dd00-44fc-be53-0e5fc945dc3d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalGamma]IAsympNR", "=", 
   RowBox[{
    FractionBox[
     SuperscriptBox["y", "2"], "z"], " ", 
    FractionBox[
     SuperscriptBox["yp", "2"], "z"], " ", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], "z"}], "-", 
      FractionBox[
       SuperscriptBox["y", "2"], 
       RowBox[{"2", "z"}]], "-", 
      FractionBox[
       SuperscriptBox["yp", "2"], 
       RowBox[{"2", "z"}]]}], "]"}], 
    RowBox[{"Asymptotic", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"ExpandScalarProduct", "[", 
        RowBox[{
         RowBox[{"(", "\[CapitalGamma]IInt1", ")"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"G", "->", "1"}], ",", 
           RowBox[{"\[HBar]", "->", "1"}]}], "}"}]}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"m", "->", "z"}], ",", 
         RowBox[{
          RowBox[{"Contract", "[", 
           RowBox[{
            RowBox[{"FV", "[", 
             RowBox[{"k", ",", "\[Alpha]"}], "]"}], 
            RowBox[{"FV", "[", 
             RowBox[{"u", ",", "\[Alpha]"}], "]"}]}], "]"}], "->", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["y", "2"], "+", 
            SuperscriptBox["z", "2"]}]]}], ",", 
         RowBox[{
          RowBox[{"Contract", "[", 
           RowBox[{
            RowBox[{"FV", "[", 
             RowBox[{"kp", ",", "\[Alpha]"}], "]"}], 
            RowBox[{"FV", "[", 
             RowBox[{"u", ",", "\[Alpha]"}], "]"}]}], "]"}], "->", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["yp", "2"], "+", 
            SuperscriptBox["z", "2"]}]]}], ",", 
         RowBox[{
          RowBox[{"Contract", "[", 
           RowBox[{
            RowBox[{"FV", "[", 
             RowBox[{"k", ",", "\[Alpha]"}], "]"}], 
            RowBox[{"FV", "[", 
             RowBox[{"kp", ",", "\[Alpha]"}], "]"}]}], "]"}], "->", 
          RowBox[{
           RowBox[{
            SqrtBox[
             RowBox[{
              SuperscriptBox["y", "2"], "+", 
              SuperscriptBox["z", "2"]}]], " ", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["yp", "2"], "+", 
              SuperscriptBox["z", "2"]}]]}], "-", 
           RowBox[{"y", " ", "yp", " ", "x"}]}]}]}], "}"}]}], ",", 
      RowBox[{"z", "->", "\[Infinity]"}], ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"z", ">", "y"}], ",", 
         RowBox[{"z", ">", "yp"}], ",", 
         RowBox[{"z", ">", "x"}]}], "}"}]}]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9315127797471604`*^9, 3.931512788790516*^9}, 
   3.931512992494687*^9, {3.931513088567381*^9, 3.9315130915250444`*^9}},
 CellLabel->
  "In[227]:=",ExpressionUUID->"05008b38-9b21-4bdb-ab92-bda6996179e3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalGamma]aAsympNR", "=", 
   RowBox[{
    FractionBox[
     SuperscriptBox["y", "2"], "z"], " ", 
    FractionBox[
     SuperscriptBox["yp", "2"], "z"], " ", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], "z"}], "-", 
      FractionBox[
       SuperscriptBox["y", "2"], 
       RowBox[{"2", "z"}]], "-", 
      FractionBox[
       SuperscriptBox["yp", "2"], 
       RowBox[{"2", "z"}]]}], "]"}], 
    RowBox[{"Asymptotic", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"ExpandScalarProduct", "[", 
        RowBox[{
         RowBox[{"(", "\[CapitalGamma]aInt1", ")"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"G", "->", "1"}], ",", 
           RowBox[{"\[HBar]", "->", "1"}]}], "}"}]}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"m", "->", "z"}], ",", 
         RowBox[{
          RowBox[{"Contract", "[", 
           RowBox[{
            RowBox[{"FV", "[", 
             RowBox[{"k", ",", "\[Alpha]"}], "]"}], 
            RowBox[{"FV", "[", 
             RowBox[{"u", ",", "\[Alpha]"}], "]"}]}], "]"}], "->", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["y", "2"], "+", 
            SuperscriptBox["z", "2"]}]]}], ",", 
         RowBox[{
          RowBox[{"Contract", "[", 
           RowBox[{
            RowBox[{"FV", "[", 
             RowBox[{"kp", ",", "\[Alpha]"}], "]"}], 
            RowBox[{"FV", "[", 
             RowBox[{"u", ",", "\[Alpha]"}], "]"}]}], "]"}], "->", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["yp", "2"], "+", 
            SuperscriptBox["z", "2"]}]]}], ",", 
         RowBox[{
          RowBox[{"Contract", "[", 
           RowBox[{
            RowBox[{"FV", "[", 
             RowBox[{"k", ",", "\[Alpha]"}], "]"}], 
            RowBox[{"FV", "[", 
             RowBox[{"kp", ",", "\[Alpha]"}], "]"}]}], "]"}], "->", 
          RowBox[{
           RowBox[{
            SqrtBox[
             RowBox[{
              SuperscriptBox["y", "2"], "+", 
              SuperscriptBox["z", "2"]}]], " ", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["yp", "2"], "+", 
              SuperscriptBox["z", "2"]}]]}], "-", 
           RowBox[{"y", " ", "yp", " ", "x"}]}]}]}], "}"}]}], ",", 
      RowBox[{"z", "->", "\[Infinity]"}], ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"z", ">", "y"}], ",", 
         RowBox[{"z", ">", "yp"}], ",", 
         RowBox[{"z", ">", "x"}]}], "}"}]}]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.931512785383702*^9, 3.9315127914855185`*^9}, 
   3.931512993714684*^9, {3.9315130938755836`*^9, 3.9315130970101223`*^9}},
 CellLabel->
  "In[228]:=",ExpressionUUID->"d1d8ce4e-ac46-46b3-8f10-b268b979e468"],

Cell[BoxData[
 RowBox[{
  RowBox[{"B2AsympNR", "=", 
   RowBox[{
    FractionBox[
     SuperscriptBox["y", "2"], "z"], " ", 
    FractionBox[
     SuperscriptBox["yp", "2"], "z"], " ", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], "z"}], "-", 
      FractionBox[
       SuperscriptBox["y", "2"], 
       RowBox[{"2", "z"}]], "-", 
      FractionBox[
       SuperscriptBox["yp", "2"], 
       RowBox[{"2", "z"}]]}], "]"}], 
    RowBox[{"Asymptotic", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"ExpandScalarProduct", "[", 
        RowBox[{
         RowBox[{"(", "B2Int1", ")"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"G", "->", "1"}], ",", 
           RowBox[{"\[HBar]", "->", "1"}]}], "}"}]}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"m", "->", "z"}], ",", 
         RowBox[{
          RowBox[{"Contract", "[", 
           RowBox[{
            RowBox[{"FV", "[", 
             RowBox[{"k", ",", "\[Alpha]"}], "]"}], 
            RowBox[{"FV", "[", 
             RowBox[{"u", ",", "\[Alpha]"}], "]"}]}], "]"}], "->", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["y", "2"], "+", 
            SuperscriptBox["z", "2"]}]]}], ",", 
         RowBox[{
          RowBox[{"Contract", "[", 
           RowBox[{
            RowBox[{"FV", "[", 
             RowBox[{"kp", ",", "\[Alpha]"}], "]"}], 
            RowBox[{"FV", "[", 
             RowBox[{"u", ",", "\[Alpha]"}], "]"}]}], "]"}], "->", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["yp", "2"], "+", 
            SuperscriptBox["z", "2"]}]]}], ",", 
         RowBox[{
          RowBox[{"Contract", "[", 
           RowBox[{
            RowBox[{"FV", "[", 
             RowBox[{"k", ",", "\[Alpha]"}], "]"}], 
            RowBox[{"FV", "[", 
             RowBox[{"kp", ",", "\[Alpha]"}], "]"}]}], "]"}], "->", 
          RowBox[{
           RowBox[{
            SqrtBox[
             RowBox[{
              SuperscriptBox["y", "2"], "+", 
              SuperscriptBox["z", "2"]}]], " ", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["yp", "2"], "+", 
              SuperscriptBox["z", "2"]}]]}], "-", 
           RowBox[{"y", " ", "yp", " ", "x"}]}]}]}], "}"}]}], ",", 
      RowBox[{"z", "->", "\[Infinity]"}], ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"z", ">", "y"}], ",", 
         RowBox[{"z", ">", "yp"}], ",", 
         RowBox[{"z", ">", "x"}]}], "}"}]}]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.931516464019169*^9, 3.931516467741069*^9}},
 CellLabel->
  "In[229]:=",ExpressionUUID->"d437c132-7863-41ba-9a69-8042a0b7a125"],

Cell[BoxData[
 RowBox[{
  RowBox[{"h2AsympNR", "=", 
   RowBox[{
    FractionBox[
     SuperscriptBox["y", "2"], "z"], " ", 
    FractionBox[
     SuperscriptBox["yp", "2"], "z"], " ", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], "z"}], "-", 
      FractionBox[
       SuperscriptBox["y", "2"], 
       RowBox[{"2", "z"}]], "-", 
      FractionBox[
       SuperscriptBox["yp", "2"], 
       RowBox[{"2", "z"}]]}], "]"}], 
    RowBox[{"Asymptotic", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"ExpandScalarProduct", "[", 
        RowBox[{
         RowBox[{"(", "h2Int1", ")"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"G", "->", "1"}], ",", 
           RowBox[{"\[HBar]", "->", "1"}]}], "}"}]}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"m", "->", "z"}], ",", 
         RowBox[{
          RowBox[{"Contract", "[", 
           RowBox[{
            RowBox[{"FV", "[", 
             RowBox[{"k", ",", "\[Alpha]"}], "]"}], 
            RowBox[{"FV", "[", 
             RowBox[{"u", ",", "\[Alpha]"}], "]"}]}], "]"}], "->", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["y", "2"], "+", 
            SuperscriptBox["z", "2"]}]]}], ",", 
         RowBox[{
          RowBox[{"Contract", "[", 
           RowBox[{
            RowBox[{"FV", "[", 
             RowBox[{"kp", ",", "\[Alpha]"}], "]"}], 
            RowBox[{"FV", "[", 
             RowBox[{"u", ",", "\[Alpha]"}], "]"}]}], "]"}], "->", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["yp", "2"], "+", 
            SuperscriptBox["z", "2"]}]]}], ",", 
         RowBox[{
          RowBox[{"Contract", "[", 
           RowBox[{
            RowBox[{"FV", "[", 
             RowBox[{"k", ",", "\[Alpha]"}], "]"}], 
            RowBox[{"FV", "[", 
             RowBox[{"kp", ",", "\[Alpha]"}], "]"}]}], "]"}], "->", 
          RowBox[{
           RowBox[{
            SqrtBox[
             RowBox[{
              SuperscriptBox["y", "2"], "+", 
              SuperscriptBox["z", "2"]}]], " ", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["yp", "2"], "+", 
              SuperscriptBox["z", "2"]}]]}], "-", 
           RowBox[{"y", " ", "yp", " ", "x"}]}]}]}], "}"}]}], ",", 
      RowBox[{"z", "->", "\[Infinity]"}], ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"z", ">", "y"}], ",", 
         RowBox[{"z", ">", "yp"}], ",", 
         RowBox[{"z", ">", "x"}]}], "}"}]}]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.931516475422099*^9, 3.9315164783042183`*^9}},
 CellLabel->
  "In[230]:=",ExpressionUUID->"a749da4f-93e3-4b43-bcfd-dec416416600"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalGamma]\[Kappa]NRtemp", "=", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", "\[CapitalGamma]\[Kappa]AsympNR", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"GenerateConditions", "\[Rule]", "False"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9315055937275963`*^9, 3.931505596739261*^9}, {
  3.931506372525153*^9, 3.9315063751777143`*^9}, {3.931506443603309*^9, 
  3.931506478834347*^9}},
 CellLabel->
  "In[231]:=",ExpressionUUID->"36bc65b0-af26-48d2-ab72-613b7c9651db"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalGamma]\[Omega]NRtemp", "=", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", "\[CapitalGamma]\[Omega]AsympNR", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"GenerateConditions", "\[Rule]", "False"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9315128121241865`*^9, 3.9315128190816135`*^9}},
 CellLabel->
  "In[232]:=",ExpressionUUID->"01a745d4-aa11-4b74-a430-b7f291f3459a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalGamma]INRtemp", "=", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", "\[CapitalGamma]IAsympNR", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"GenerateConditions", "\[Rule]", "False"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9315128137311983`*^9, 3.9315128205863743`*^9}},
 CellLabel->
  "In[233]:=",ExpressionUUID->"fbd74241-42b9-48da-bdf1-6aa7bcdb8211"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalGamma]aNRtemp", "=", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", "\[CapitalGamma]aAsympNR", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"GenerateConditions", "\[Rule]", "False"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9315128163376613`*^9, 3.9315128225194554`*^9}},
 CellLabel->
  "In[234]:=",ExpressionUUID->"d0e91ddd-fef4-4e8c-ac74-2bac76adecee"],

Cell[BoxData[
 RowBox[{
  RowBox[{"B2NRtemp", "=", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", "B2AsympNR", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"GenerateConditions", "\[Rule]", "False"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.931516807439765*^9, 3.931516812508732*^9}},
 CellLabel->
  "In[235]:=",ExpressionUUID->"3ce3e172-4aa0-40c1-a4dc-64e61ed90eee"],

Cell[BoxData[
 RowBox[{
  RowBox[{"h2NRtemp", "=", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", "h2AsympNR", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"GenerateConditions", "\[Rule]", "False"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9315168264313507`*^9, 3.9315168293390355`*^9}},
 CellLabel->
  "In[236]:=",ExpressionUUID->"da58e74f-caff-474e-ad68-cc85428721bd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[CapitalGamma]\[Kappa]NR", "=", 
  RowBox[{
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Integrate", "[", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{"\[CapitalGamma]\[Kappa]NRtemp", ",", 
          RowBox[{"Assumptions", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"y", ">", "yp"}], ",", 
             RowBox[{"y", ">", "0"}], ",", 
             RowBox[{"yp", ">", "0"}]}], "}"}]}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"yp", ",", "0", ",", "y"}], "}"}]}], "]"}], "+", 
      RowBox[{"Integrate", "[", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{"\[CapitalGamma]\[Kappa]NRtemp", ",", 
          RowBox[{"Assumptions", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"yp", ">", "y"}], ",", 
             RowBox[{"y", ">", "0"}], ",", 
             RowBox[{"yp", ">", "0"}]}], "}"}]}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"yp", ",", "y", ",", "\[Infinity]"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}], "/", 
   RowBox[{"(", 
    RowBox[{"8", " ", 
     RowBox[{"\[Pi]", "^", "4"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.9315118207858267`*^9, 3.9315118803267345`*^9}, {
  3.931512056786535*^9, 3.931512060584704*^9}, {3.931512179665291*^9, 
  3.931512219993056*^9}, {3.9315122714073143`*^9, 3.9315122724978056`*^9}, {
  3.9315123731489773`*^9, 3.9315123779998193`*^9}, {3.9315127316899023`*^9, 
  3.9315127403686657`*^9}},
 CellLabel->
  "In[237]:=",ExpressionUUID->"ec2bc26d-ea10-4776-95e9-b5ec21a29f0a"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    FractionBox[
     RowBox[{"2", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
          RowBox[{"-", "2"}], " ", "z"}]], " ", 
       SuperscriptBox["z", 
        RowBox[{"7", "/", "2"}]]}], 
     RowBox[{"3", " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"9", "/", "2"}]]}]], 
    RowBox[{
      RowBox[{"Re", "(", "z", ")"}], ">", "0"}]},
   "ConditionalExpression"], TraditionalForm]], "Output",
 CellChangeTimes->{3.9315118586387725`*^9, 3.931512034476963*^9, 
  3.931512113498212*^9, 3.9315122310473146`*^9, 3.9315124213926754`*^9, 
  3.9315127585100565`*^9, 3.9344623973136654`*^9, 3.934462506956103*^9, 
  3.934463343331698*^9, 3.934633567892494*^9, 3.934634253870119*^9, 
  3.934986277854434*^9, 3.934992837279295*^9, 3.9529204723188095`*^9},
 CellLabel->
  "Out[237]=",ExpressionUUID->"b7f55bfa-0c6c-41b3-941a-ebc70d3b824f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[CapitalGamma]\[Omega]NR", "=", 
  RowBox[{
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Integrate", "[", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{"\[CapitalGamma]\[Omega]NRtemp", ",", 
          RowBox[{"Assumptions", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"y", ">", "yp"}], ",", 
             RowBox[{"y", ">", "0"}], ",", 
             RowBox[{"yp", ">", "0"}]}], "}"}]}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"yp", ",", "0", ",", "y"}], "}"}]}], "]"}], "+", 
      RowBox[{"Integrate", "[", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{"\[CapitalGamma]\[Omega]NRtemp", ",", 
          RowBox[{"Assumptions", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"yp", ">", "y"}], ",", 
             RowBox[{"y", ">", "0"}], ",", 
             RowBox[{"yp", ">", "0"}]}], "}"}]}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"yp", ",", "y", ",", "\[Infinity]"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}], "/", 
   RowBox[{"(", 
    RowBox[{"8", " ", 
     RowBox[{"\[Pi]", "^", "4"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.931513138736368*^9, 3.931513144404705*^9}},
 CellLabel->
  "In[238]:=",ExpressionUUID->"7f63d48a-2e2d-488a-8671-9fb12dee63bc"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    FractionBox[
     RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
          RowBox[{"-", "2"}], " ", "z"}]], " ", 
       SuperscriptBox["z", 
        RowBox[{"5", "/", "2"}]]}], 
     SuperscriptBox["\[Pi]", 
      RowBox[{"9", "/", "2"}]]], 
    RowBox[{
      RowBox[{"Re", "(", "z", ")"}], ">", "0"}]},
   "ConditionalExpression"], TraditionalForm]], "Output",
 CellChangeTimes->{3.93151317521844*^9, 3.9344634325812263`*^9, 
  3.9346335999246435`*^9, 3.934634269325531*^9, 3.9349863250375385`*^9, 
  3.934992860515699*^9, 3.9529204993313384`*^9},
 CellLabel->
  "Out[238]=",ExpressionUUID->"6da5ab53-cd2f-440b-9c6e-8fb631f63b3f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[CapitalGamma]INR", "=", 
  RowBox[{
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Integrate", "[", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{"\[CapitalGamma]INRtemp", ",", 
          RowBox[{"Assumptions", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"y", ">", "yp"}], ",", 
             RowBox[{"y", ">", "0"}], ",", 
             RowBox[{"yp", ">", "0"}]}], "}"}]}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"yp", ",", "0", ",", "y"}], "}"}]}], "]"}], "+", 
      RowBox[{"Integrate", "[", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{"\[CapitalGamma]INRtemp", ",", 
          RowBox[{"Assumptions", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"yp", ">", "y"}], ",", 
             RowBox[{"y", ">", "0"}], ",", 
             RowBox[{"yp", ">", "0"}]}], "}"}]}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"yp", ",", "y", ",", "\[Infinity]"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}], "/", 
   RowBox[{"(", 
    RowBox[{"8", " ", 
     RowBox[{"\[Pi]", "^", "4"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.931513150283556*^9, 3.931513155295762*^9}},
 CellLabel->
  "In[239]:=",ExpressionUUID->"ee57a6f5-6d81-4e98-926d-136dde058b1a"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
            RowBox[{"-", "2"}], " ", "z"}]], " ", 
         SuperscriptBox["z", 
          RowBox[{"5", "/", "2"}]]}], 
       RowBox[{"3", " ", 
         SuperscriptBox["\[Pi]", 
          RowBox[{"9", "/", "2"}]]}]]}], 
    RowBox[{
      RowBox[{"Re", "(", "z", ")"}], ">", "0"}]},
   "ConditionalExpression"], TraditionalForm]], "Output",
 CellChangeTimes->{3.931513192218192*^9, 3.9344625243263903`*^9, 
  3.934463448888605*^9, 3.93463362203734*^9, 3.9346342795990596`*^9, 
  3.934986345870355*^9, 3.9349928728196144`*^9, 3.9529205117968903`*^9},
 CellLabel->
  "Out[239]=",ExpressionUUID->"b580b2cf-7141-4921-b7da-801b66dab04b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[CapitalGamma]aNR", "=", 
  RowBox[{
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Integrate", "[", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{"\[CapitalGamma]aNRtemp", ",", 
          RowBox[{"Assumptions", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"y", ">", "yp"}], ",", 
             RowBox[{"y", ">", "0"}], ",", 
             RowBox[{"yp", ">", "0"}]}], "}"}]}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"yp", ",", "0", ",", "y"}], "}"}]}], "]"}], "+", 
      RowBox[{"Integrate", "[", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{"\[CapitalGamma]aNRtemp", ",", 
          RowBox[{"Assumptions", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"yp", ">", "y"}], ",", 
             RowBox[{"y", ">", "0"}], ",", 
             RowBox[{"yp", ">", "0"}]}], "}"}]}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"yp", ",", "y", ",", "\[Infinity]"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}], "/", 
   RowBox[{"(", 
    RowBox[{"8", " ", 
     RowBox[{"\[Pi]", "^", "4"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.9315131600855675`*^9, 3.931513163221835*^9}},
 CellLabel->
  "In[240]:=",ExpressionUUID->"13c3b916-7c73-4414-b667-f912249c5ce5"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    RowBox[{"-", 
      FractionBox[
       RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
            RowBox[{"-", "2"}], " ", "z"}]], " ", 
         SuperscriptBox["z", 
          RowBox[{"5", "/", "2"}]]}], 
       RowBox[{"12", " ", 
         SuperscriptBox["\[Pi]", 
          RowBox[{"9", "/", "2"}]]}]]}], 
    RowBox[{
      RowBox[{"Re", "(", "z", ")"}], ">", "0"}]},
   "ConditionalExpression"], TraditionalForm]], "Output",
 CellChangeTimes->{3.9315132065194464`*^9, 3.9344634630967884`*^9, 
  3.934633648531914*^9, 3.9346342917884145`*^9, 3.9349863737439146`*^9, 
  3.9349928868459625`*^9, 3.9529205277459636`*^9},
 CellLabel->
  "Out[240]=",ExpressionUUID->"4f4a4f47-cffb-443f-8058-d77b28dbb4fa"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"B2NR", "=", 
  RowBox[{
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Integrate", "[", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{"B2NRtemp", ",", 
          RowBox[{"Assumptions", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"y", ">", "yp"}], ",", 
             RowBox[{"y", ">", "0"}], ",", 
             RowBox[{"yp", ">", "0"}]}], "}"}]}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"yp", ",", "0", ",", "y"}], "}"}]}], "]"}], "+", 
      RowBox[{"Integrate", "[", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{"B2NRtemp", ",", 
          RowBox[{"Assumptions", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"yp", ">", "y"}], ",", 
             RowBox[{"y", ">", "0"}], ",", 
             RowBox[{"yp", ">", "0"}]}], "}"}]}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"yp", ",", "y", ",", "\[Infinity]"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}], "/", 
   RowBox[{"(", 
    RowBox[{"8", " ", 
     RowBox[{"\[Pi]", "^", "4"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.931516847240941*^9, 3.931516853576934*^9}},
 CellLabel->
  "In[241]:=",ExpressionUUID->"668dc981-85b9-464f-bb8f-4a489970579e"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    FractionBox[
     RowBox[{"4", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
          RowBox[{"-", "2"}], " ", "z"}]], " ", 
       SuperscriptBox["z", 
        RowBox[{"11", "/", "2"}]]}], 
     RowBox[{"3", " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"9", "/", "2"}]]}]], 
    RowBox[{
      RowBox[{"Re", "(", "z", ")"}], ">", "0"}]},
   "ConditionalExpression"], TraditionalForm]], "Output",
 CellChangeTimes->{3.9315168786390285`*^9, 3.934463483373998*^9, 
  3.934633707081458*^9, 3.9346343074897146`*^9, 3.93498641074798*^9, 
  3.93499290843015*^9, 3.9529205473212585`*^9},
 CellLabel->
  "Out[241]=",ExpressionUUID->"b5f4e1f2-27e5-44be-a8e7-05623edb3bfc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"h2NR", "=", 
  RowBox[{
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Integrate", "[", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{"h2NRtemp", ",", 
          RowBox[{"Assumptions", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"y", ">", "yp"}], ",", 
             RowBox[{"y", ">", "0"}], ",", 
             RowBox[{"yp", ">", "0"}]}], "}"}]}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"yp", ",", "0", ",", "y"}], "}"}]}], "]"}], "+", 
      RowBox[{"Integrate", "[", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{"h2NRtemp", ",", 
          RowBox[{"Assumptions", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"yp", ">", "y"}], ",", 
             RowBox[{"y", ">", "0"}], ",", 
             RowBox[{"yp", ">", "0"}]}], "}"}]}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"yp", ",", "y", ",", "\[Infinity]"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}], "/", 
   RowBox[{"(", 
    RowBox[{"8", " ", 
     RowBox[{"\[Pi]", "^", "4"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.931516856790818*^9, 3.931516862017782*^9}},
 CellLabel->
  "In[242]:=",ExpressionUUID->"763d5f1b-59f1-4e95-8f29-7ff3960be5b8"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    RowBox[{"-", 
      FractionBox[
       RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
            RowBox[{"-", "2"}], " ", "z"}]], " ", 
         SuperscriptBox["z", 
          RowBox[{"7", "/", "2"}]]}], 
       SuperscriptBox["\[Pi]", 
        RowBox[{"9", "/", "2"}]]]}], 
    RowBox[{
      RowBox[{"Re", "(", "z", ")"}], ">", "0"}]},
   "ConditionalExpression"], TraditionalForm]], "Output",
 CellChangeTimes->{3.9315168976006393`*^9, 3.9344635022098923`*^9, 
  3.9346337384665227`*^9, 3.934634322830676*^9, 3.9349864474964848`*^9, 
  3.9349929282442293`*^9, 3.952920565861131*^9},
 CellLabel->
  "Out[242]=",ExpressionUUID->"19a4ccc4-9f13-4173-a11e-88b46624f6d1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"\[Tau]\[Omega]NR", "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", 
     SuperscriptBox["z", "2"]}]], 
   RowBox[{"Asymptotic", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"InqNR", "[", 
         RowBox[{"3", ",", "0", ",", "z", ",", "1"}], "]"}], "-", 
        RowBox[{"InqNR", "[", 
         RowBox[{"3", ",", "1", ",", "z", ",", "1"}], "]"}]}], ")"}], 
      FractionBox["1", "\[CapitalGamma]\[Omega]NR"], 
      FractionBox["1", 
       RowBox[{"\[Lambda]mfpNR", "[", "z", "]"}]]}], ",", 
     RowBox[{"z", "->", "\[Infinity]"}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"\[Tau]\[Kappa]NR", "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", 
     SuperscriptBox["z", "2"]}]], 
   RowBox[{"Asymptotic", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"InqNR", "[", 
       RowBox[{"3", ",", "1", ",", "z", ",", "1"}], "]"}], 
      FractionBox["1", "\[CapitalGamma]\[Kappa]NR"], 
      FractionBox["1", 
       RowBox[{"\[Lambda]mfpNR", "[", "z", "]"}]]}], ",", 
     RowBox[{"z", "->", "\[Infinity]"}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"\[Tau]tUR", "=", 
  RowBox[{"Asymptotic", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"InqNR", "[", 
      RowBox[{"4", ",", "2", ",", "z", ",", "1"}], "]"}], 
     FractionBox["1", "B2NR"], 
     FractionBox["1", 
      RowBox[{"\[Lambda]mfpNR", "[", "z", "]"}]]}], ",", 
    RowBox[{"z", "->", "\[Infinity]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"bNR", "=", 
  RowBox[{"Asymptotic", "[", 
   RowBox[{
    FractionBox[
     RowBox[{"\[CapitalGamma]INR", "+", 
      RowBox[{
       FractionBox[
        RowBox[{"\[CapitalGamma]aNR", "+", "\[CapitalGamma]\[Kappa]NR"}], 
        "2"], 
       FractionBox[
        RowBox[{"InqNR", "[", 
         RowBox[{"1", ",", "0", ",", "z", ",", "1"}], "]"}], 
        RowBox[{
         RowBox[{"InqNR", "[", 
          RowBox[{"2", ",", "0", ",", "z", ",", "1"}], "]"}], "+", 
         RowBox[{"InqNR", "[", 
          RowBox[{"2", ",", "1", ",", "z", ",", "1"}], "]"}]}]]}]}], 
     "\[CapitalGamma]\[Kappa]NR"], ",", 
    RowBox[{"z", "->", "\[Infinity]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"dNR", "=", 
  RowBox[{"Asymptotic", "[", 
   RowBox[{
    RowBox[{
     FractionBox["h2NR", "B2NR"], 
     FractionBox[
      RowBox[{"InqNR", "[", 
       RowBox[{"4", ",", "2", ",", "z", ",", "1"}], "]"}], 
      RowBox[{"InqNR", "[", 
       RowBox[{"2", ",", "1", ",", "z", ",", "1"}], "]"}]]}], ",", 
    RowBox[{"z", "->", "\[Infinity]"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.9315133185387316`*^9, 3.931513398466751*^9}, {
  3.9315134546571355`*^9, 3.931513557821554*^9}, {3.931515350696718*^9, 
  3.9315153556792173`*^9}, {3.93151686877274*^9, 3.931516968630787*^9}, {
  3.931517028340384*^9, 3.93151706230118*^9}, {3.934634086472737*^9, 
  3.9346340941142883`*^9}},
 CellLabel->
  "In[243]:=",ExpressionUUID->"cf774d2d-6532-406b-a2c4-19330bec778b"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    RowBox[{
      FractionBox["1", "16"], " ", 
      SqrtBox["\[Pi]"], " ", 
      SuperscriptBox["z", 
       RowBox[{"5", "/", "2"}]]}], 
    RowBox[{
      RowBox[{"Re", "(", "z", ")"}], ">", "0"}]},
   "ConditionalExpression"], TraditionalForm]], "Output",
 CellChangeTimes->{{3.9315135527335615`*^9, 3.931513558502181*^9}, 
   3.9315136311635237`*^9, 3.9315153616375217`*^9, {3.931516949242819*^9, 
   3.931516969118125*^9}, {3.9315170360122356`*^9, 3.9315170630980144`*^9}, 
   3.934463502712021*^9, 3.934463635327037*^9, 3.934633739730886*^9, 
   3.934634323322549*^9, 3.9349864714250455`*^9, 3.9349929289496517`*^9, 
   3.952920566471223*^9},
 CellLabel->
  "Out[243]=",ExpressionUUID->"6a23a9cb-22f4-4db3-b1bd-003458995d1b"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    FractionBox[
     RowBox[{"3", " ", 
       SqrtBox["\[Pi]"], " ", 
       SqrtBox["z"]}], "16"], 
    RowBox[{
      RowBox[{"Re", "(", "z", ")"}], ">", "0"}]},
   "ConditionalExpression"], TraditionalForm]], "Output",
 CellChangeTimes->{{3.9315135527335615`*^9, 3.931513558502181*^9}, 
   3.9315136311635237`*^9, 3.9315153616375217`*^9, {3.931516949242819*^9, 
   3.931516969118125*^9}, {3.9315170360122356`*^9, 3.9315170630980144`*^9}, 
   3.934463502712021*^9, 3.934463635327037*^9, 3.934633739730886*^9, 
   3.934634323322549*^9, 3.9349864714250455`*^9, 3.9349929289496517`*^9, 
   3.9529205665211716`*^9},
 CellLabel->
  "Out[244]=",ExpressionUUID->"6ea84dcc-8c9a-4f1a-bc9b-ff7dad620145"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    FractionBox[
     RowBox[{"3", " ", 
       SqrtBox["\[Pi]"], " ", 
       SqrtBox["z"]}], "16"], 
    RowBox[{
      RowBox[{"Re", "(", "z", ")"}], ">", "0"}]},
   "ConditionalExpression"], TraditionalForm]], "Output",
 CellChangeTimes->{{3.9315135527335615`*^9, 3.931513558502181*^9}, 
   3.9315136311635237`*^9, 3.9315153616375217`*^9, {3.931516949242819*^9, 
   3.931516969118125*^9}, {3.9315170360122356`*^9, 3.9315170630980144`*^9}, 
   3.934463502712021*^9, 3.934463635327037*^9, 3.934633739730886*^9, 
   3.934634323322549*^9, 3.9349864714250455`*^9, 3.9349929289496517`*^9, 
   3.9529205665309925`*^9},
 CellLabel->
  "Out[245]=",ExpressionUUID->"274d500f-5b65-4f9f-aed9-0373d1de4154"],

Cell[BoxData[
 FormBox[
  RowBox[{"-", 
   FractionBox["1", 
    RowBox[{"2", " ", "z"}]]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.9315135527335615`*^9, 3.931513558502181*^9}, 
   3.9315136311635237`*^9, 3.9315153616375217`*^9, {3.931516949242819*^9, 
   3.931516969118125*^9}, {3.9315170360122356`*^9, 3.9315170630980144`*^9}, 
   3.934463502712021*^9, 3.934463635327037*^9, 3.934633739730886*^9, 
   3.934634323322549*^9, 3.9349864714250455`*^9, 3.9349929289496517`*^9, 
   3.952920566836131*^9},
 CellLabel->
  "Out[246]=",ExpressionUUID->"df4fe1fb-bf1f-43f1-a0e5-fd37c05587f8"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    RowBox[{"-", 
      FractionBox["3", 
       RowBox[{"4", " ", "z"}]]}], 
    RowBox[{
      RowBox[{"Re", "(", "z", ")"}], ">", "0"}]},
   "ConditionalExpression"], TraditionalForm]], "Output",
 CellChangeTimes->{{3.9315135527335615`*^9, 3.931513558502181*^9}, 
   3.9315136311635237`*^9, 3.9315153616375217`*^9, {3.931516949242819*^9, 
   3.931516969118125*^9}, {3.9315170360122356`*^9, 3.9315170630980144`*^9}, 
   3.934463502712021*^9, 3.934463635327037*^9, 3.934633739730886*^9, 
   3.934634323322549*^9, 3.9349864714250455`*^9, 3.9349929289496517`*^9, 
   3.952920566871293*^9},
 CellLabel->
  "Out[247]=",ExpressionUUID->"21c57c4e-9508-48c6-b130-15074b805b21"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Generate and export data", "Subsection",
 CellChangeTimes->{{3.9314275234581175`*^9, 3.9314275306930437`*^9}, {
  3.934990060061522*^9, 
  3.934990064385606*^9}},ExpressionUUID->"47669897-a997-46eb-9e0d-\
aedcdd38c27e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"$MaxExtraPrecision", "=", "100"}], ";"}]], "Input",
 CellChangeTimes->{{3.9529206735912495`*^9, 3.952920676851375*^9}},
 CellLabel->
  "In[267]:=",ExpressionUUID->"e789df00-2a94-413a-9263-cb4c6eb021b1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"zTable", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     SuperscriptBox["10", "n"], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", 
       RowBox[{"1", "/", "5"}]}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9314280217531004`*^9, 3.9314280394587708`*^9}, {
  3.9314288618630176`*^9, 3.931428863255445*^9}},
 CellLabel->
  "In[248]:=",ExpressionUUID->"65e31b85-6c30-44f6-b762-78fed176ee0c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"zTable", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"n", ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", 
       FractionBox["1", "10"], ",", "20", ",", 
       FractionBox["1", "10"]}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.941103644098549*^9, 3.941103685914134*^9}},
 CellLabel->
  "In[189]:=",ExpressionUUID->"8702bbcf-9d81-43db-8c68-0a79256b7f79"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"*", "Stuff", " ", "that", " ", "is", " ", "fast"}], 
  "**)"}]], "Input",
 CellChangeTimes->{{3.931442640819954*^9, 
  3.9314426460312295`*^9}},ExpressionUUID->"28e38e94-9c3c-46cd-bc59-\
24070f86c78b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Tablel\[Omega]\[Kappa]", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{"zTable", "[", 
          RowBox[{"[", "i", "]"}], "]"}], ",", "5"}], "]"}], ",", 
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"l\[Omega]\[Kappa]", "[", 
           RowBox[{"zTable", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             SubscriptBox["\[Tau]", "\[Omega]"], "->", "1"}], ",", 
            RowBox[{"P0", "->", "1"}]}], "}"}]}], ",", "5"}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "zTable", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table\[Lambda]\[Omega]\[Kappa]", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{"zTable", "[", 
          RowBox[{"[", "i", "]"}], "]"}], ",", "5"}], "]"}], ",", 
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Lambda]\[Omega]\[Kappa]", "[", 
           RowBox[{"zTable", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             SubscriptBox["\[Tau]", "\[Omega]"], "->", "1"}], ",", 
            RowBox[{"P0", "->", "1"}]}], "}"}]}], ",", "5"}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "zTable", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table\[Delta]\[Omega]\[Omega]", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{"zTable", "[", 
          RowBox[{"[", "i", "]"}], "]"}], ",", "5"}], "]"}], ",", 
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Delta]\[Omega]\[Omega]", "[", 
           RowBox[{"zTable", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             SubscriptBox["\[Tau]", "\[Omega]"], "->", "1"}], ",", 
            RowBox[{"P0", "->", "1"}]}], "}"}]}], ",", "5"}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "zTable", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table\[Lambda]\[Omega]\[Omega]", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{"zTable", "[", 
          RowBox[{"[", "i", "]"}], "]"}], ",", "5"}], "]"}], ",", 
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Lambda]\[Omega]\[Omega]", "[", 
           RowBox[{"zTable", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             SubscriptBox["\[Tau]", "\[Omega]"], "->", "1"}], ",", 
            RowBox[{"P0", "->", "1"}]}], "}"}]}], ",", "5"}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "zTable", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table\[Lambda]\[Omega]t", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{"zTable", "[", 
          RowBox[{"[", "i", "]"}], "]"}], ",", "5"}], "]"}], ",", 
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Lambda]\[Omega]t", "[", 
           RowBox[{"zTable", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             SubscriptBox["\[Tau]", "\[Omega]"], "->", "1"}], ",", 
            RowBox[{"P0", "->", "1"}]}], "}"}]}], ",", "5"}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "zTable", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TableCoeff\[Omega]", "=", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"zTable", "[", 
           RowBox[{"[", "i", "]"}], "]"}], ",", 
          RowBox[{"l\[Omega]\[Kappa]", "[", 
           RowBox[{"zTable", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
          RowBox[{"\[Lambda]\[Omega]\[Kappa]", "[", 
           RowBox[{"zTable", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
          RowBox[{"\[Delta]\[Omega]\[Omega]", "[", 
           RowBox[{"zTable", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
          RowBox[{"\[Lambda]\[Omega]\[Omega]", "[", 
           RowBox[{"zTable", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
          RowBox[{"\[Lambda]\[Omega]t", "[", 
           RowBox[{"zTable", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "zTable", "]"}]}], "}"}]}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubscriptBox["\[Tau]", "\[Omega]"], "->", "1"}], ",", 
        RowBox[{"P0", "->", "1"}]}], "}"}]}], ",", "5"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.931427795302148*^9, 3.9314277961038857`*^9}, {
  3.9314278293119383`*^9, 3.9314278362918196`*^9}, {3.9314280556306477`*^9, 
  3.9314282151628504`*^9}, {3.9314288909317713`*^9, 3.9314288921621304`*^9}, {
  3.9314289250028954`*^9, 3.9314289295168695`*^9}, {3.9314292971446342`*^9, 
  3.9314292972317247`*^9}},
 CellLabel->
  "In[249]:=",ExpressionUUID->"fea7a93e-4707-4b00-9390-1417a26b63d9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Table\[Lambda]\[Kappa]\[Omega]", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{"zTable", "[", 
          RowBox[{"[", "i", "]"}], "]"}], ",", "5"}], "]"}], ",", 
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Lambda]\[Kappa]\[Omega]", "[", 
           RowBox[{"zTable", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             SubscriptBox["\[Tau]", "\[Kappa]"], "->", "1"}], ",", 
            RowBox[{"P0", "->", "1"}]}], "}"}]}], ",", "5"}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "zTable", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table\[Delta]\[Kappa]\[Kappa]", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{"zTable", "[", 
          RowBox[{"[", "i", "]"}], "]"}], ",", "5"}], "]"}], ",", 
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Delta]\[Kappa]\[Kappa]", "[", 
           RowBox[{"zTable", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             SubscriptBox["\[Tau]", "\[Kappa]"], "->", "1"}], ",", 
            RowBox[{"P0", "->", "1"}]}], "}"}]}], ",", "5"}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "zTable", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table\[Tau]\[Kappa]t", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{"zTable", "[", 
          RowBox[{"[", "i", "]"}], "]"}], ",", "5"}], "]"}], ",", 
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Tau]\[Kappa]t", "[", 
           RowBox[{"zTable", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             SubscriptBox["\[Tau]", "\[Kappa]"], "->", "1"}], ",", 
            RowBox[{"P0", "->", "1"}]}], "}"}]}], ",", "5"}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "zTable", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tablel\[Kappa]t", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{"zTable", "[", 
          RowBox[{"[", "i", "]"}], "]"}], ",", "5"}], "]"}], ",", 
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"l\[Kappa]t", "[", 
           RowBox[{"zTable", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             SubscriptBox["\[Tau]", "\[Kappa]"], "->", "1"}], ",", 
            RowBox[{"P0", "->", "1"}]}], "}"}]}], ",", "5"}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "zTable", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TableCoeff\[Kappa]", "=", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"zTable", "[", 
           RowBox[{"[", "i", "]"}], "]"}], ",", 
          RowBox[{"\[Lambda]\[Kappa]\[Omega]", "[", 
           RowBox[{"zTable", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
          RowBox[{"\[Delta]\[Kappa]\[Kappa]", "[", 
           RowBox[{"zTable", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
          RowBox[{"\[Tau]\[Kappa]t", "[", 
           RowBox[{"zTable", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
          RowBox[{"l\[Kappa]t", "[", 
           RowBox[{"zTable", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "zTable", "]"}]}], "}"}]}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubscriptBox["\[Tau]", "\[Kappa]"], "->", "1"}], ",", 
        RowBox[{"P0", "->", "1"}]}], "}"}]}], ",", "5"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.931428263291943*^9, 3.9314283222187166`*^9}, {
  3.9314289302836356`*^9, 3.9314289316560445`*^9}, {3.931429300111902*^9, 
  3.9314293342818727`*^9}},
 CellLabel->
  "In[255]:=",ExpressionUUID->"05c80821-3254-4930-85fe-c6ad4d2dd7f5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Table\[Delta]tt", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{"zTable", "[", 
          RowBox[{"[", "i", "]"}], "]"}], ",", "5"}], "]"}], ",", 
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Delta]tt", "[", 
           RowBox[{"zTable", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             SubscriptBox["\[Tau]", "t"], "->", "1"}], ",", 
            RowBox[{"P0", "->", "1"}]}], "}"}]}], ",", "10"}], "]"}]}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "zTable", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table\[Lambda]tt", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{"zTable", "[", 
          RowBox[{"[", "i", "]"}], "]"}], ",", "5"}], "]"}], ",", 
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Lambda]tt", "[", 
           RowBox[{"zTable", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             SubscriptBox["\[Tau]", "t"], "->", "1"}], ",", 
            RowBox[{"P0", "->", "1"}]}], "}"}]}], ",", "10"}], "]"}]}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "zTable", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tablelt\[Kappa]", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{"zTable", "[", 
          RowBox[{"[", "i", "]"}], "]"}], ",", "5"}], "]"}], ",", 
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"lt\[Kappa]", "[", 
           RowBox[{"zTable", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             SubscriptBox["\[Tau]", "t"], "->", "1"}], ",", 
            RowBox[{"P0", "->", "1"}]}], "}"}]}], ",", "10"}], "]"}]}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "zTable", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table\[Lambda]t\[Kappa]", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{"zTable", "[", 
          RowBox[{"[", "i", "]"}], "]"}], ",", "5"}], "]"}], ",", 
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Lambda]t\[Kappa]", "[", 
           RowBox[{"zTable", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             SubscriptBox["\[Tau]", "t"], "->", "1"}], ",", 
            RowBox[{"P0", "->", "1"}]}], "}"}]}], ",", "10"}], "]"}]}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "zTable", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table\[Tau]t\[Omega]", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{"zTable", "[", 
          RowBox[{"[", "i", "]"}], "]"}], ",", "5"}], "]"}], ",", 
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Tau]t\[Omega]", "[", 
           RowBox[{"zTable", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             SubscriptBox["\[Tau]", "t"], "->", "1"}], ",", 
            RowBox[{"P0", "->", "1"}]}], "}"}]}], ",", "10"}], "]"}]}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "zTable", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table\[Lambda]t\[Omega]", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{"zTable", "[", 
          RowBox[{"[", "i", "]"}], "]"}], ",", "5"}], "]"}], ",", 
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Lambda]t\[Omega]", "[", 
           RowBox[{"zTable", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             SubscriptBox["\[Tau]", "t"], "->", "1"}], ",", 
            RowBox[{"P0", "->", "1"}]}], "}"}]}], ",", "10"}], "]"}]}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "zTable", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TableCoefft", "=", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"zTable", "[", 
           RowBox[{"[", "i", "]"}], "]"}], ",", 
          RowBox[{"\[Delta]tt", "[", 
           RowBox[{"zTable", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
          RowBox[{"\[Lambda]tt", "[", 
           RowBox[{"zTable", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
          RowBox[{"lt\[Kappa]", "[", 
           RowBox[{"zTable", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
          RowBox[{"\[Lambda]t\[Kappa]", "[", 
           RowBox[{"zTable", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
          RowBox[{"\[Tau]t\[Omega]", "[", 
           RowBox[{"zTable", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
          RowBox[{"\[Lambda]t\[Omega]", "[", 
           RowBox[{"zTable", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "zTable", "]"}]}], "}"}]}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubscriptBox["\[Tau]", "t"], "->", "1"}], ",", 
        RowBox[{"P0", "->", "1"}]}], "}"}]}], ",", "5"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.9314283979306984`*^9, 3.9314284758746705`*^9}, {
  3.931428507032046*^9, 3.9314285160218296`*^9}, {3.9314289322445316`*^9, 
  3.9314289340545893`*^9}, {3.93142934751215*^9, 3.9314294092320223`*^9}},
 CellLabel->
  "In[268]:=",ExpressionUUID->"00870b46-a8cb-49c9-a494-15f571a84acc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"*", "Individual", " ", "tables"}], "**)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"Export", "[", 
     RowBox[{
     "\"\<./Data_all_transport_coeffs/Table_l_omega_kappa.dat\>\"", ",", 
      "Tablel\[Omega]\[Kappa]"}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Export", "[", 
     RowBox[{
     "\"\<./Data_all_transport_coeffs/Table_lambda_omega_kappa.dat\>\"", ",", 
      "Table\[Lambda]\[Omega]\[Kappa]"}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Export", "[", 
     RowBox[{
     "\"\<./Data_all_transport_coeffs/Table_delta_omega_omega.dat\>\"", ",", 
      "Table\[Delta]\[Omega]\[Omega]"}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Export", "[", 
     RowBox[{
     "\"\<./Data_all_transport_coeffs/Table_lambda_omega_omega.dat\>\"", ",", 
      "Table\[Lambda]\[Omega]\[Omega]"}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Export", "[", 
     RowBox[{
     "\"\<./Data_all_transport_coeffs/Table_lambda_omega_t.dat\>\"", ",", 
      "Table\[Lambda]\[Omega]t"}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Export", "[", 
     RowBox[{
     "\"\<./Data_all_transport_coeffs/Table_lambda_kappa_omega.dat\>\"", ",", 
      "Table\[Lambda]\[Kappa]\[Omega]"}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Export", "[", 
     RowBox[{
     "\"\<./Data_all_transport_coeffs/Table_delta_kappa_kappa.dat\>\"", ",", 
      "Table\[Delta]\[Kappa]\[Kappa]"}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Export", "[", 
     RowBox[{
     "\"\<./Data_all_transport_coeffs/Table_tau_kappa_t.dat\>\"", ",", 
      "Table\[Tau]\[Kappa]t"}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Export", "[", 
     RowBox[{
     "\"\<./Data_all_transport_coeffs/Table_l_kappa_t.dat\>\"", ",", 
      "Tablel\[Kappa]t"}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Export", "[", 
     RowBox[{
     "\"\<./Data_all_transport_coeffs/Table_delta_t_t.dat\>\"", ",", 
      "Table\[Delta]tt"}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Export", "[", 
     RowBox[{
     "\"\<./Data_all_transport_coeffs/Table_lambda_t_t.dat\>\"", ",", 
      "Table\[Lambda]tt"}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Export", "[", 
     RowBox[{
     "\"\<./Data_all_transport_coeffs/Table_l_t_kappa.dat\>\"", ",", 
      "Tablelt\[Kappa]"}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Export", "[", 
     RowBox[{
     "\"\<./Data_all_transport_coeffs/Table_lambda_t_kappa.dat\>\"", ",", 
      "Table\[Lambda]t\[Kappa]"}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Export", "[", 
     RowBox[{
     "\"\<./Data_all_transport_coeffs/Table_tau_t_omega.dat\>\"", ",", 
      "Table\[Tau]t\[Omega]"}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Export", "[", 
     RowBox[{
     "\"\<./Data_all_transport_coeffs/Table_lambda_t_omega.dat\>\"", ",", 
      "Table\[Lambda]t\[Omega]"}], "]"}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.9411045985897307`*^9, 3.9411046335925927`*^9}, 
   3.9411046739315777`*^9, {3.9411047055975037`*^9, 3.941104735899289*^9}, {
   3.9411047942455606`*^9, 3.941104934536267*^9}, {3.941104970641286*^9, 
   3.9411051192653546`*^9}},
 CellLabel->
  "In[216]:=",ExpressionUUID->"1cd1d0c2-b47b-4347-9636-8408524ef292"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"*", "All", " ", "data", " ", "at", " ", "once"}], "**)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"Export", "[", 
     RowBox[{
     "\"\<./plots/TableCoeffOmega.dat\>\"", ",", "TableCoeff\[Omega]"}], 
     "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Export", "[", 
     RowBox[{
     "\"\<./plots/TableCoeffKappa.dat\>\"", ",", "TableCoeff\[Kappa]"}], 
     "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Export", "[", 
     RowBox[{"\"\<./plots/TableCoefft.dat\>\"", ",", "TableCoefft"}], "]"}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.941104619814*^9, 3.941104625337644*^9}, 
   3.9411046699231076`*^9},ExpressionUUID->"f41182fd-4e1c-4504-adaa-\
288ee5335256"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"*", "Stuff", " ", "that", " ", "takes", " ", "longer"}], 
  "**)"}]], "Input",
 CellChangeTimes->{{3.931442631094471*^9, 
  3.931442636942407*^9}},ExpressionUUID->"5a9edf07-0c0a-4447-9422-\
5359e841f7f4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Monitor", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Table\[Tau]\[Omega]", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"N", "[", 
          RowBox[{
           RowBox[{"zTable", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", "5"}], "]"}], ",", 
         RowBox[{"N", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Tau]\[Omega]", "[", 
             RowBox[{"zTable", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "]"}], "/.", 
            RowBox[{"{", 
             RowBox[{
              SubscriptBox["\[Lambda]", "mfp"], "->", "1"}], "}"}]}], ",", 
           "5"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "zTable", "]"}]}], "}"}]}], "]"}]}], ";"}], 
   ",", 
   RowBox[{"Row", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"ProgressIndicator", "[", 
        RowBox[{"i", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"Length", "[", "zTable", "]"}]}], "}"}]}], "]"}], ",", 
       "i"}], "}"}], ",", "\"\< \>\""}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9314423199008646`*^9, 3.931442350815957*^9}, {
  3.9314423880620747`*^9, 3.931442389343354*^9}, {3.9411052616595974`*^9, 
  3.9411052764748955`*^9}, {3.9411069432894278`*^9, 3.9411069487020483`*^9}},
 CellLabel->
  "In[275]:=",ExpressionUUID->"e3f85781-e2aa-4d95-8d97-f05fb7dc0b97"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
   "NIntegrate", "slwcon", 
    "\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"", 2, 275, 8, 22999117707724620749,
     "Local"},
   "MessageTemplate"], TraditionalForm]], "Message", "MSG",
 CellChangeTimes->{{3.931442376823139*^9, 3.9314423996532836`*^9}, 
   3.941105193445148*^9, 3.9411052777504478`*^9, 3.952920708631595*^9},
 CellLabel->
  "During evaluation of \
In[275]:=",ExpressionUUID->"6cb232c2-e1cc-4e30-b36c-6d600024fce2"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
   "NIntegrate", "slwcon", 
    "\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"", 2, 275, 9, 22999117707724620749,
     "Local"},
   "MessageTemplate"], TraditionalForm]], "Message", "MSG",
 CellChangeTimes->{{3.931442376823139*^9, 3.9314423996532836`*^9}, 
   3.941105193445148*^9, 3.9411052777504478`*^9, 3.952920711401473*^9},
 CellLabel->
  "During evaluation of \
In[275]:=",ExpressionUUID->"3f22e7bd-9a7e-4f4e-b3c2-e013fbec4b56"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
   "NIntegrate", "slwcon", 
    "\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"", 2, 275, 10, 
    22999117707724620749, "Local"},
   "MessageTemplate"], TraditionalForm]], "Message", "MSG",
 CellChangeTimes->{{3.931442376823139*^9, 3.9314423996532836`*^9}, 
   3.941105193445148*^9, 3.9411052777504478`*^9, 3.952920715091467*^9},
 CellLabel->
  "During evaluation of \
In[275]:=",ExpressionUUID->"4126e0be-17a6-4efe-8f2c-df2c33f86252"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
   "General", "stop", 
    "\"Further output of \
\\!\\(\\*FormBox[StyleBox[RowBox[{\\\"NIntegrate\\\", \\\"::\\\", \
\\\"slwcon\\\"}], \\\"MessageName\\\"], TraditionalForm]\\) will be \
suppressed during this calculation.\"", 2, 275, 11, 22999117707724620749, 
    "Local"},
   "MessageTemplate"], TraditionalForm]], "Message", "MSG",
 CellChangeTimes->{{3.931442376823139*^9, 3.9314423996532836`*^9}, 
   3.941105193445148*^9, 3.9411052777504478`*^9, 3.9529207151113863`*^9},
 CellLabel->
  "During evaluation of \
In[275]:=",ExpressionUUID->"facf34a9-42eb-4210-8f46-e92be460c88d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Monitor", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Table\[Tau]\[Kappa]", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"N", "[", 
          RowBox[{
           RowBox[{"zTable", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", "5"}], "]"}], ",", 
         RowBox[{"N", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Tau]\[Kappa]", "[", 
             RowBox[{"zTable", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "]"}], "/.", 
            RowBox[{"{", 
             RowBox[{
              SubscriptBox["\[Lambda]", "mfp"], "->", "1"}], "}"}]}], ",", 
           "5"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "zTable", "]"}]}], "}"}]}], "]"}]}], ";"}], 
   ",", 
   RowBox[{"Row", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"ProgressIndicator", "[", 
        RowBox[{"i", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"Length", "[", "zTable", "]"}]}], "}"}]}], "]"}], ",", 
       "i"}], "}"}], ",", "\"\< \>\""}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.931442365445962*^9, 3.9314423931585474`*^9}, {
  3.941106955719866*^9, 3.9411069606483245`*^9}},
 CellLabel->
  "In[276]:=",ExpressionUUID->"d52f3979-8ed8-4b25-bc93-d8dc282e2afb"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
   "NIntegrate", "slwcon", 
    "\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"", 2, 276, 12, 
    22999117707724620749, "Local"},
   "MessageTemplate"], TraditionalForm]], "Message", "MSG",
 CellChangeTimes->{3.931442488288519*^9, 3.9411069682092037`*^9, 
  3.9529208009714775`*^9},
 CellLabel->
  "During evaluation of \
In[276]:=",ExpressionUUID->"e9c3c212-f2d2-4625-8570-1427ac2a5a49"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Monitor", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Table\[Tau]t", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"N", "[", 
          RowBox[{
           RowBox[{"zTable", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", "5"}], "]"}], ",", 
         RowBox[{"N", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Tau]t", "[", 
             RowBox[{"zTable", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "]"}], "/.", 
            RowBox[{"{", 
             RowBox[{
              SubscriptBox["\[Lambda]", "mfp"], "->", "1"}], "}"}]}], ",", 
           "5"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "zTable", "]"}]}], "}"}]}], "]"}]}], ";"}], 
   ",", 
   RowBox[{"Row", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"ProgressIndicator", "[", 
        RowBox[{"i", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"Length", "[", "zTable", "]"}]}], "}"}]}], "]"}], ",", 
       "i"}], "}"}], ",", "\"\< \>\""}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9314423705222807`*^9, 3.931442395861837*^9}, {
  3.9411069709790564`*^9, 3.9411069813798103`*^9}, {3.9411195067625303`*^9, 
  3.9411195083393135`*^9}},
 CellLabel->
  "In[277]:=",ExpressionUUID->"5f5a54e4-ddfb-463e-8979-f12b3d11bc6f"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
   "NIntegrate", "slwcon", 
    "\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"", 2, 277, 13, 
    22999117707724620749, "Local"},
   "MessageTemplate"], TraditionalForm]], "Message", "MSG",
 CellChangeTimes->{3.9411072846454887`*^9, 3.9411130782260623`*^9, 
  3.9411195261167507`*^9, 3.9529210710902615`*^9},
 CellLabel->
  "During evaluation of \
In[277]:=",ExpressionUUID->"7ffe0c0f-0b8b-47f3-9116-9e7edc44e2ee"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Monitor", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Tabled", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"N", "[", 
          RowBox[{
           RowBox[{"zTable", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", "5"}], "]"}], ",", 
         RowBox[{"N", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"d", "[", 
             RowBox[{"zTable", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "]"}], "/.", 
            RowBox[{"{", 
             RowBox[{"P0", "->", "1"}], "}"}]}], ",", "5"}], "]"}]}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "zTable", "]"}]}], "}"}]}], "]"}]}], ";"}], 
   ",", 
   RowBox[{"Row", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"ProgressIndicator", "[", 
        RowBox[{"i", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"Length", "[", "zTable", "]"}]}], "}"}]}], "]"}], ",", 
       "i"}], "}"}], ",", "\"\< \>\""}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.931442454910009*^9, 3.9314424634080048`*^9}, {
  3.941106974108096*^9, 3.9411069855304585`*^9}, {3.94111951701184*^9, 
  3.941119518223821*^9}},
 CellLabel->
  "In[278]:=",ExpressionUUID->"91ef8d7b-7764-45a9-953e-5b4a966ac5c7"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
   "NIntegrate", "slwcon", 
    "\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"", 2, 278, 14, 
    22999117707724620749, "Local"},
   "MessageTemplate"], TraditionalForm]], "Message", "MSG",
 CellChangeTimes->{3.931443117893647*^9, 3.9411099171570234`*^9, 
  3.9411227352757044`*^9, 3.952921441280755*^9},
 CellLabel->
  "During evaluation of \
In[278]:=",ExpressionUUID->"46b9a087-c715-4727-b00d-bbff9eeedee5"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
   "NIntegrate", "slwcon", 
    "\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"", 2, 278, 15, 
    22999117707724620749, "Local"},
   "MessageTemplate"], TraditionalForm]], "Message", "MSG",
 CellChangeTimes->{3.931443117893647*^9, 3.9411099171570234`*^9, 
  3.9411227352757044`*^9, 3.952921467972767*^9},
 CellLabel->
  "During evaluation of \
In[278]:=",ExpressionUUID->"338c0ef4-8545-4dbd-b0b5-fddc477f0f0f"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
   "NIntegrate", "slwcon", 
    "\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"", 2, 278, 16, 
    22999117707724620749, "Local"},
   "MessageTemplate"], TraditionalForm]], "Message", "MSG",
 CellChangeTimes->{3.931443117893647*^9, 3.9411099171570234`*^9, 
  3.9411227352757044`*^9, 3.9529215334910564`*^9},
 CellLabel->
  "During evaluation of \
In[278]:=",ExpressionUUID->"285bda73-2f63-4ecd-b300-4b546575018a"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
   "General", "stop", 
    "\"Further output of \
\\!\\(\\*FormBox[StyleBox[RowBox[{\\\"NIntegrate\\\", \\\"::\\\", \
\\\"slwcon\\\"}], \\\"MessageName\\\"], TraditionalForm]\\) will be \
suppressed during this calculation.\"", 2, 278, 17, 22999117707724620749, 
    "Local"},
   "MessageTemplate"], TraditionalForm]], "Message", "MSG",
 CellChangeTimes->{3.931443117893647*^9, 3.9411099171570234`*^9, 
  3.9411227352757044`*^9, 3.9529215335233603`*^9},
 CellLabel->
  "During evaluation of \
In[278]:=",ExpressionUUID->"87bff640-810a-436b-a162-2229d0fde4fc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Monitor", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Tableb", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"N", "[", 
          RowBox[{
           RowBox[{"zTable", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", "5"}], "]"}], ",", 
         RowBox[{"N", "[", 
          RowBox[{
           RowBox[{"b", "[", 
            RowBox[{"zTable", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", "5"}], "]"}]}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "zTable", "]"}]}], "}"}]}], "]"}]}], ";"}], 
   ",", 
   RowBox[{"Row", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"ProgressIndicator", "[", 
        RowBox[{"i", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"Length", "[", "zTable", "]"}]}], "}"}]}], "]"}], ",", 
       "i"}], "}"}], ",", "\"\< \>\""}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.931442486257783*^9, 3.9314425002609177`*^9}, {
  3.9411069754477835`*^9, 3.941106989052541*^9}, {3.9411195225889077`*^9, 
  3.9411195239590206`*^9}},
 CellLabel->
  "In[279]:=",ExpressionUUID->"e195d3a9-8a17-426f-a9bb-76aa76e07a07"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
   "NIntegrate", "slwcon", 
    "\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"", 2, 279, 18, 
    22999117707724620749, "Local"},
   "MessageTemplate"], TraditionalForm]], "Message", "MSG",
 CellChangeTimes->{3.9314436654020863`*^9, 3.934711971209066*^9, 
  3.941111977351735*^9, 3.941123583693015*^9, 3.952921831216051*^9},
 CellLabel->
  "During evaluation of \
In[279]:=",ExpressionUUID->"28de7fa7-2f41-4aac-9402-ae15d959f4b1"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
   "NIntegrate", "slwcon", 
    "\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"", 2, 279, 19, 
    22999117707724620749, "Local"},
   "MessageTemplate"], TraditionalForm]], "Message", "MSG",
 CellChangeTimes->{3.9314436654020863`*^9, 3.934711971209066*^9, 
  3.941111977351735*^9, 3.941123583693015*^9, 3.9529218348164845`*^9},
 CellLabel->
  "During evaluation of \
In[279]:=",ExpressionUUID->"edb5618f-05d8-479b-aa3c-db44dde84857"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
   "NIntegrate", "slwcon", 
    "\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"", 2, 279, 20, 
    22999117707724620749, "Local"},
   "MessageTemplate"], TraditionalForm]], "Message", "MSG",
 CellChangeTimes->{3.9314436654020863`*^9, 3.934711971209066*^9, 
  3.941111977351735*^9, 3.941123583693015*^9, 3.9529218385410767`*^9},
 CellLabel->
  "During evaluation of \
In[279]:=",ExpressionUUID->"b42cf0f7-f170-455a-9990-eef653b3851d"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
   "General", "stop", 
    "\"Further output of \
\\!\\(\\*FormBox[StyleBox[RowBox[{\\\"NIntegrate\\\", \\\"::\\\", \
\\\"slwcon\\\"}], \\\"MessageName\\\"], TraditionalForm]\\) will be \
suppressed during this calculation.\"", 2, 279, 21, 22999117707724620749, 
    "Local"},
   "MessageTemplate"], TraditionalForm]], "Message", "MSG",
 CellChangeTimes->{3.9314436654020863`*^9, 3.934711971209066*^9, 
  3.941111977351735*^9, 3.941123583693015*^9, 3.9529218385570784`*^9},
 CellLabel->
  "During evaluation of \
In[279]:=",ExpressionUUID->"0a40776d-e769-453b-b166-6d453037bc3c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Monitor", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Table\[Tau]\[Pi]", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"N", "[", 
          RowBox[{
           RowBox[{"zTable", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", "5"}], "]"}], ",", 
         RowBox[{"N", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Tau]\[Pi]", "[", 
             RowBox[{"zTable", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "]"}], "/.", 
            RowBox[{"{", 
             RowBox[{
              SubscriptBox["\[Lambda]", "mfp"], "->", "1"}], "}"}]}], ",", 
           "5"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "zTable", "]"}]}], "}"}]}], "]"}]}], ";"}], 
   ",", 
   RowBox[{"Row", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"ProgressIndicator", "[", 
        RowBox[{"i", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"Length", "[", "zTable", "]"}]}], "}"}]}], "]"}], ",", 
       "i"}], "}"}], ",", "\"\< \>\""}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9411051727018075`*^9, 3.941105176607462*^9}, {
  3.9411069770274563`*^9, 3.9411069928495903`*^9}, {3.9411195411915064`*^9, 
  3.9411195429381638`*^9}},
 CellLabel->
  "In[268]:=",ExpressionUUID->"d729b4ac-2524-46ed-8c3b-3c1ad6e73139"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
   "NIntegrate", "slwcon", 
    "\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"", 2, 268, 52, 
    22923292244232659029, "Local"},
   "MessageTemplate"], TraditionalForm]], "Message", "MSG",
 CellChangeTimes->{3.941108765431769*^9, 3.941120545223457*^9},
 CellLabel->
  "During evaluation of \
In[268]:=",ExpressionUUID->"b6c1f52d-9014-4094-9586-f5ea5130de6c"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<./plots/Table_tauOmega.dat\>\"", ",", "Table\[Tau]\[Omega]"}],
    "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<./plots/Table_tauKappa.dat\>\"", ",", "Table\[Tau]\[Kappa]"}],
    "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<./plots/Table_taut.dat\>\"", ",", "Table\[Tau]t"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<./plots/Table_b.dat\>\"", ",", "Tableb"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<./plots/Table_d.dat\>\"", ",", "Tabled"}], "]"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.931444287474472*^9, 3.931444330511366*^9}, {
  3.9529224797841663`*^9, 3.952922512328642*^9}, {3.952922609089656*^9, 
  3.952922617636158*^9}},ExpressionUUID->"c11a9141-a716-48d0-a34e-\
91ca47471dcf"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Tab\[Tau]\[Omega]\[Pi]", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{"zTable", "[", 
          RowBox[{"[", "i", "]"}], "]"}], ",", "5"}], "]"}], ",", 
       FractionBox[
        RowBox[{
         RowBox[{"Table\[Tau]\[Omega]", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}], 
        RowBox[{
         RowBox[{"Table\[Tau]\[Pi]", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "zTable", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tab\[Tau]\[Kappa]\[Pi]", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{"zTable", "[", 
          RowBox[{"[", "i", "]"}], "]"}], ",", "5"}], "]"}], ",", 
       FractionBox[
        RowBox[{
         RowBox[{"Table\[Tau]\[Kappa]", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}], 
        RowBox[{
         RowBox[{"Table\[Tau]\[Pi]", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "zTable", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tab\[Tau]t\[Pi]", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{"zTable", "[", 
          RowBox[{"[", "i", "]"}], "]"}], ",", "5"}], "]"}], ",", 
       FractionBox[
        RowBox[{
         RowBox[{"Table\[Tau]t", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}], 
        RowBox[{
         RowBox[{"Table\[Tau]\[Pi]", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "zTable", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.9411072417858934`*^9, 3.9411073054624653`*^9}, {
  3.941122374929035*^9, 3.9411224070667496`*^9}, {3.9411224527618175`*^9, 
  3.9411224687011623`*^9}, {3.9411226204486823`*^9, 3.941122633378848*^9}},
 CellLabel->
  "In[289]:=",ExpressionUUID->"8ecc5bdf-6b1f-44e3-835f-173de2e0cbcb"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{
   "\"\<./Data_all_transport_coeffs/Table_tau_omega.dat\>\"", ",", 
    "Tab\[Tau]\[Omega]\[Pi]"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{
   "\"\<./Data_all_transport_coeffs/Table_tau_kappa.dat\>\"", ",", 
    "Tab\[Tau]\[Kappa]\[Pi]"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{
   "\"\<./Data_all_transport_coeffs/Table_tau_t.dat\>\"", ",", 
    "Tab\[Tau]t\[Pi]"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<./Data_all_transport_coeffs/Table_b.dat\>\"", ",", "Tableb"}],
    "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<./Data_all_transport_coeffs/Table_d.dat\>\"", ",", "Tabled"}],
    "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.9411071995472994`*^9, 3.9411072366150303`*^9}, {
  3.9411073357773056`*^9, 3.941107344446198*^9}},
 CellLabel->
  "In[307]:=",ExpressionUUID->"ac6cfc1c-4529-4350-b664-533b9ce99bb4"]
}, Closed]]
}, Closed]]
},
WindowSize->{1141.2, 579.6},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification:>1. Inherited,
FrontEndVersion->"13.0 for Microsoft Windows (64-bit) (February 4, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"a8ca3a58-ab11-4ad0-b9fc-ff0009190073"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 293, 6, 28, "Input",ExpressionUUID->"f93b5fa8-6ad1-4d08-b3b0-118bb0128128"],
Cell[854, 28, 242, 4, 28, "Input",ExpressionUUID->"2f82779d-8fb7-40c5-9aea-60952a99dc9c"],
Cell[CellGroupData[{
Cell[1121, 36, 262, 4, 54, "Subsection",ExpressionUUID->"f972d150-4e91-427f-a423-66313c95592a"],
Cell[CellGroupData[{
Cell[1408, 44, 167, 3, 45, "Subsubsection",ExpressionUUID->"6f84c145-07b6-4ccd-886a-e56e31ab4c76"],
Cell[CellGroupData[{
Cell[1600, 51, 131, 2, 28, "Input",ExpressionUUID->"9cbb8839-670a-4c45-8ded-c6c1176963b2"],
Cell[CellGroupData[{
Cell[1756, 57, 2420, 67, 30, "Print",ExpressionUUID->"997fcec9-d0cf-4954-824c-1d6381f5a529"],
Cell[4179, 126, 1203, 30, 30, "Print",ExpressionUUID->"70ebc1de-a2c5-4a51-a743-967fd738cf13"],
Cell[5385, 158, 1206, 33, 30, "Print",ExpressionUUID->"1ef242a7-f87f-413e-a0b8-35d14d6da6cf"],
Cell[6594, 193, 386, 8, 26, "Print",ExpressionUUID->"3e8550a9-a4de-4c7f-85c0-b1ab07510365"],
Cell[6983, 203, 387, 8, 26, "Print",ExpressionUUID->"4bdc9aeb-55a6-4e4a-82c2-afda6a11227b"],
Cell[7373, 213, 374, 8, 26, "Print",ExpressionUUID->"5625dfa4-c883-4251-baf4-f07e1423a187"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[7808, 228, 178, 3, 37, "Subsubsection",ExpressionUUID->"b398d793-b772-4338-9e39-b0d00fa67997"],
Cell[7989, 233, 3696, 103, 185, "Input",ExpressionUUID->"e67de964-eff8-4a8b-81cd-b7e0827ed295"],
Cell[11688, 338, 1541, 48, 200, "Input",ExpressionUUID->"d2597698-bcb3-4790-940f-fbc611b945cb"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[13278, 392, 170, 3, 38, "Subsection",ExpressionUUID->"8f3db425-7851-460f-8fd7-ed3c84b8aecd"],
Cell[13451, 397, 1218, 29, 86, "Input",ExpressionUUID->"c00e3c1d-1048-47c8-b70a-a4aec50b70a9"],
Cell[14672, 428, 2521, 77, 124, "Input",ExpressionUUID->"e101c550-5947-4e2f-ae2b-73dae89e2acc"],
Cell[17196, 507, 1149, 33, 28, "Input",ExpressionUUID->"794c36dc-163d-4b1f-b318-2d57f254063b"],
Cell[18348, 542, 2080, 65, 48, "Input",ExpressionUUID->"257150ad-3414-41fb-91b8-0f5e07e05c5d"],
Cell[20431, 609, 1415, 41, 48, "Input",ExpressionUUID->"f90b58c0-5110-49cd-989d-5eef193ce00b"],
Cell[21849, 652, 4524, 132, 162, "Input",ExpressionUUID->"1b412798-3e94-4879-ab2d-20d0e96796b5"],
Cell[26376, 786, 2133, 62, 48, "Input",ExpressionUUID->"8886ebcd-806a-41bb-8934-ad563cbfdde3"],
Cell[28512, 850, 2623, 80, 191, "Input",ExpressionUUID->"ba62ffdc-571b-48a3-90b1-8af883f8cc8f"]
}, Closed]],
Cell[CellGroupData[{
Cell[31172, 935, 241, 4, 38, "Subsection",ExpressionUUID->"15199e8f-125b-4c3c-80f4-fdc5aa7add94"],
Cell[CellGroupData[{
Cell[31438, 943, 261, 7, 42, "Subsubsection",ExpressionUUID->"05ba0ee8-a38b-46ad-8211-6b431bb30557"],
Cell[31702, 952, 13879, 375, 561, "Input",ExpressionUUID->"c03697c8-4f9c-4df3-8343-06e9d5cccaaa"]
}, Closed]],
Cell[CellGroupData[{
Cell[45618, 1332, 170, 3, 37, "Subsubsection",ExpressionUUID->"76475f1e-e58d-44f4-83c1-97bb478768d8"],
Cell[45791, 1337, 4018, 109, 181, "Input",ExpressionUUID->"3d5b8235-a0aa-4cc9-9840-779c2ad3957f"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[49858, 1452, 233, 4, 53, "Section",ExpressionUUID->"a8f2b125-766c-4d80-9096-7931b63bd782"],
Cell[CellGroupData[{
Cell[50116, 1460, 365, 6, 54, "Subsection",ExpressionUUID->"772742cf-693f-4c5f-9eb4-c2f701b05ef6"],
Cell[50484, 1468, 435, 11, 28, "Input",ExpressionUUID->"f40dc4bd-6bfe-446b-b270-47d2603bed88"],
Cell[CellGroupData[{
Cell[50944, 1483, 270, 4, 45, "Subsubsection",ExpressionUUID->"9f125b0f-d208-4c66-8063-d593307e4e42"],
Cell[51217, 1489, 1486, 44, 161, "Input",ExpressionUUID->"4d839b58-6af1-43bb-b6de-3a3538adeb35"],
Cell[52706, 1535, 1329, 26, 48, "Input",ExpressionUUID->"02dd05e2-131f-467e-9953-e102613b5dc2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[54072, 1566, 166, 3, 45, "Subsubsection",ExpressionUUID->"dc8c3627-e8aa-44f3-baec-435574ff18b0"],
Cell[54241, 1571, 638, 16, 28, "Input",ExpressionUUID->"18b199ef-e7ff-4f2f-a431-06f564c7b25d"],
Cell[54882, 1589, 2591, 56, 185, "Input",ExpressionUUID->"cd88b5ce-9461-47f8-8b9c-a9a357b001ac"],
Cell[57476, 1647, 654, 15, 28, "Input",ExpressionUUID->"01422e0d-896a-4fcf-b8ea-efd99b201ba4"],
Cell[58133, 1664, 7518, 155, 280, "Input",ExpressionUUID->"4b2ad3c4-d8ec-4b09-a069-f8c1ae725481"]
}, Open  ]],
Cell[CellGroupData[{
Cell[65688, 1824, 169, 3, 45, "Subsubsection",ExpressionUUID->"cbffd853-3206-48d3-96eb-58ef7032a358"],
Cell[65860, 1829, 428, 8, 28, "Input",ExpressionUUID->"377e4192-a969-4dc7-b13c-c8f990afd3ea"],
Cell[66291, 1839, 9176, 184, 337, "Input",ExpressionUUID->"89eef9d4-3900-4ab2-9b56-df8a38d2953c"],
Cell[75470, 2025, 9227, 185, 337, "Input",ExpressionUUID->"65de2529-e3cb-4226-bac4-dd772aefc537"],
Cell[84700, 2212, 9240, 186, 318, "Input",ExpressionUUID->"bf13ad6d-078c-4a67-a4ad-b3047f6808fe"],
Cell[93943, 2400, 10053, 196, 318, "Input",ExpressionUUID->"87f5864a-3476-467e-95a5-e027f1114c99"]
}, Closed]],
Cell[CellGroupData[{
Cell[104033, 2601, 169, 3, 37, "Subsubsection",ExpressionUUID->"b6d1af3f-641d-4970-9a46-fc3e5feccffd"],
Cell[104205, 2606, 1587, 37, 88, "Input",ExpressionUUID->"f986ea44-5458-401b-abd4-eb17eda93524"],
Cell[105795, 2645, 3812, 102, 162, "Input",ExpressionUUID->"440dd542-7c55-4c51-8f88-121925c42fd4"],
Cell[109610, 2749, 3405, 96, 86, "Input",ExpressionUUID->"b03fb9f6-fdb5-4864-9532-699073dd3aba"],
Cell[113018, 2847, 3314, 94, 86, "Input",ExpressionUUID->"463ac2aa-77d1-476e-aede-c8cf0bf7669e"],
Cell[116335, 2943, 3312, 94, 86, "Input",ExpressionUUID->"ba88090c-80a5-4ec9-be0f-5ffa21b44237"],
Cell[119650, 3039, 3316, 94, 86, "Input",ExpressionUUID->"c22f7285-035b-43ed-940b-703b68cebce6"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[123015, 3139, 172, 2, 38, "Subsection",ExpressionUUID->"757b8a1a-9ea1-4b1c-9631-148a3cad9026"],
Cell[CellGroupData[{
Cell[123212, 3145, 245, 4, 45, "Subsubsection",ExpressionUUID->"1156f7b7-99aa-4738-bd59-d27bcbe516df"],
Cell[123460, 3151, 512, 12, 31, "Input",ExpressionUUID->"1042faba-f7ef-4011-89ce-4bc1681b9595"],
Cell[123975, 3165, 5691, 161, 319, "Input",ExpressionUUID->"7aabebcd-047e-4d8b-9b20-946fa64f3ce6"],
Cell[129669, 3328, 5413, 153, 319, "Input",ExpressionUUID->"84ea4dc3-2a53-4531-82ea-f69cf0a0513d"],
Cell[135085, 3483, 3396, 96, 164, "Input",ExpressionUUID->"c9d7b4c4-cd82-4406-baac-5de335dbfa6f"],
Cell[138484, 3581, 5683, 161, 319, "Input",ExpressionUUID->"15ca7368-e637-410c-9bd5-5b3661cf7a07"]
}, Closed]],
Cell[CellGroupData[{
Cell[144204, 3747, 252, 4, 37, "Subsubsection",ExpressionUUID->"6d663303-3241-44e9-8f6b-8731950e2521"],
Cell[144459, 3753, 683, 17, 31, "Input",ExpressionUUID->"07867c36-cce2-4196-b6bc-4e413d05a145"],
Cell[145145, 3772, 5804, 156, 410, "Input",ExpressionUUID->"e1bbde77-6b15-4405-b9e8-11367f05c20a"],
Cell[150952, 3930, 11427, 281, 501, "Input",ExpressionUUID->"7a3adba7-8b76-4c86-8ff0-e47bed771d05"]
}, Closed]],
Cell[CellGroupData[{
Cell[162416, 4216, 162, 3, 37, "Subsubsection",ExpressionUUID->"b6e44b46-0c01-4507-b3f8-327116260941"],
Cell[162581, 4221, 1927, 41, 86, "Input",ExpressionUUID->"af44891b-acec-42a4-a381-735a108f2a52"],
Cell[164511, 4264, 683, 18, 48, "Input",ExpressionUUID->"d402db49-d759-4c0d-8d81-86428d63e7a5"],
Cell[165197, 4284, 1402, 31, 86, "Input",ExpressionUUID->"74b6e58f-abff-4077-ab8e-5beb9e4c40f3"],
Cell[166602, 4317, 1031, 21, 48, "Input",ExpressionUUID->"9e37d64f-76d9-4294-a951-f21e44bb7899"],
Cell[167636, 4340, 2434, 63, 125, "Input",ExpressionUUID->"20f1746c-444e-4828-8b8e-296997c8332a"],
Cell[170073, 4405, 1319, 33, 68, "Input",ExpressionUUID->"6e1cefd5-7370-4360-9ab5-4c03bbb9cdb3"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[171441, 4444, 384, 6, 38, "Subsection",ExpressionUUID->"708d2ecf-9420-49ab-98fc-3d0abf5556e3"],
Cell[171828, 4452, 1447, 41, 67, "Input",ExpressionUUID->"e2badd60-d5e9-4a50-8e8d-df1863a5d459"],
Cell[CellGroupData[{
Cell[173300, 4497, 286, 4, 45, "Subsubsection",ExpressionUUID->"6dde425d-aee1-4d53-bedc-637d4b2b888b"],
Cell[173589, 4503, 670, 14, 28, "Input",ExpressionUUID->"86de49d4-ac4b-470c-a3e8-e33b40bc3ba8"],
Cell[174262, 4519, 2600, 73, 135, "Input",ExpressionUUID->"a4ef1967-2659-4fc4-b010-dba82bb9fdab"],
Cell[CellGroupData[{
Cell[176887, 4596, 713, 17, 45, "Input",ExpressionUUID->"dc5cd816-cf0c-4ac8-888a-22e7156f0f93"],
Cell[177603, 4615, 1641, 35, 70, "Output",ExpressionUUID->"a727a15c-9a4b-471e-89d9-795b47fc0f84"]
}, Open  ]],
Cell[CellGroupData[{
Cell[179281, 4655, 452, 11, 28, "Input",ExpressionUUID->"00799aab-bb60-4ac6-8382-d3aa2d21ce49"],
Cell[179736, 4668, 946, 24, 70, "Output",ExpressionUUID->"9aa3e90e-11af-48d4-8924-57f05bb174f3"]
}, Open  ]],
Cell[180697, 4695, 737, 23, 55, "Input",ExpressionUUID->"3fb8a358-11dc-432c-86d1-de8fcf3ecce8"]
}, Closed]],
Cell[CellGroupData[{
Cell[181471, 4723, 274, 7, 34, "Subsubsection",ExpressionUUID->"b2a85063-3ad9-443a-a61f-a8b9ec43bf47"],
Cell[181748, 4732, 6660, 201, 448, "Input",ExpressionUUID->"3b32156b-61cf-443e-aa27-323c8a51d987"]
}, Closed]],
Cell[CellGroupData[{
Cell[188445, 4938, 276, 7, 34, "Subsubsection",ExpressionUUID->"44025edd-64f1-48b0-ae3f-65e4830b6add"],
Cell[188724, 4947, 5785, 179, 487, "Input",ExpressionUUID->"2fa260f9-5cea-4613-b0c9-288de7017cc1"]
}, Closed]],
Cell[CellGroupData[{
Cell[194546, 5131, 299, 7, 34, "Subsubsection",ExpressionUUID->"1502be95-b163-4d43-97db-3524c0acc507"],
Cell[194848, 5140, 4261, 132, 393, "Input",ExpressionUUID->"a800003a-2b64-4070-bb8d-9b8d9b07bd27"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[199158, 5278, 284, 4, 38, "Subsection",ExpressionUUID->"5d1816ed-9a0f-49ab-afa5-d48bb0765ba9"],
Cell[CellGroupData[{
Cell[199467, 5286, 172, 3, 45, "Subsubsection",ExpressionUUID->"bce47d2f-1426-4a33-9f8b-681e73e1c89e"],
Cell[CellGroupData[{
Cell[199664, 5293, 1183, 27, 105, "Input",ExpressionUUID->"3cc5dcc8-21db-4ee2-8d5d-a066ab7b7c83"],
Cell[200850, 5322, 377, 9, 45, "Output",ExpressionUUID->"8a33f1ac-a9bf-4bf3-8b61-69a784206947"],
Cell[201230, 5333, 359, 8, 46, "Output",ExpressionUUID->"7ed9c50b-665e-412d-b750-17c1b6d886bc"],
Cell[201592, 5343, 359, 8, 46, "Output",ExpressionUUID->"403fcc13-f26e-4ec0-b231-e7f68e665625"],
Cell[201954, 5353, 359, 8, 45, "Output",ExpressionUUID->"4c765bf3-3c0e-4749-a261-2ed8fe663e51"],
Cell[202316, 5363, 407, 10, 46, "Output",ExpressionUUID->"890dc8d5-e37e-47c4-8f60-a39303b0c4e7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[202760, 5378, 1124, 27, 105, "Input",ExpressionUUID->"b6a0466b-fabc-4285-ae74-a84c10916a5e"],
Cell[203887, 5407, 381, 9, 46, "Output",ExpressionUUID->"9a69b481-849a-4ca2-8415-2e6e7928d7e9"],
Cell[204271, 5418, 363, 8, 46, "Output",ExpressionUUID->"acb7631d-b6f4-45b5-add1-a026d2ff9274"],
Cell[204637, 5428, 363, 8, 45, "Output",ExpressionUUID->"7e3e0bc8-4377-41ca-ad13-ae7e1b37a674"],
Cell[205003, 5438, 411, 10, 46, "Output",ExpressionUUID->"b232b2a0-62ca-426d-af3f-a6fb710988c1"],
Cell[205417, 5450, 435, 11, 46, "Output",ExpressionUUID->"a0a0c7ce-0185-46c3-abe7-4a8bcc9f4d1a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[205889, 5466, 1326, 34, 124, "Input",ExpressionUUID->"440212be-54ba-469e-b41a-fdd4465c25d7"],
Cell[207218, 5502, 351, 9, 49, "Output",ExpressionUUID->"8793d82a-15e8-4289-be3e-553655d60bea"],
Cell[207572, 5513, 349, 9, 49, "Output",ExpressionUUID->"342a7114-ae2b-4387-8ee0-8f0330bf5b4f"],
Cell[207924, 5524, 363, 9, 49, "Output",ExpressionUUID->"5a54d070-3378-4568-971b-391508c10753"],
Cell[208290, 5535, 388, 10, 49, "Output",ExpressionUUID->"b14b74e0-de5e-46c0-9978-d5bf880f1a08"],
Cell[208681, 5547, 365, 9, 49, "Output",ExpressionUUID->"2f2f5749-5a14-4c8a-ab4b-39921fdc4970"],
Cell[209049, 5558, 388, 10, 49, "Output",ExpressionUUID->"eaf877c8-5163-4f2c-947a-0321b0f5c90c"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[209486, 5574, 166, 3, 37, "Subsubsection",ExpressionUUID->"b90952b4-6130-4e69-bb34-e80d0870442d"],
Cell[CellGroupData[{
Cell[209677, 5581, 1757, 43, 105, "Input",ExpressionUUID->"e7392dfa-8ec1-45ee-a4b0-fccc16e60a9c"],
Cell[211437, 5626, 436, 10, 45, "Output",ExpressionUUID->"8845ed4f-26b3-4508-9089-1c141812c307"],
Cell[211876, 5638, 654, 17, 61, "Output",ExpressionUUID->"3473a604-34c0-4733-b116-d44d92914dcb"],
Cell[212533, 5657, 463, 11, 49, "Output",ExpressionUUID->"abc14fee-5da3-4ddf-869d-8d504726a5a9"],
Cell[212999, 5670, 416, 9, 45, "Output",ExpressionUUID->"49971e63-d016-4066-a5cd-6f0e6f5cfb19"],
Cell[213418, 5681, 466, 11, 49, "Output",ExpressionUUID->"993d718b-799d-4e50-bd7d-afa2fe931cf4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[213921, 5697, 1784, 45, 105, "Input",ExpressionUUID->"e132706a-c658-4930-9d69-1c0032e6f94a"],
Cell[215708, 5744, 538, 13, 50, "Output",ExpressionUUID->"47c92c2a-cbb2-45a0-82e6-190ce03ae4f7"],
Cell[216249, 5759, 595, 14, 57, "Output",ExpressionUUID->"e4f1b758-46e3-4b67-957d-7890b94bbf6b"],
Cell[216847, 5775, 440, 9, 45, "Output",ExpressionUUID->"678da26b-a877-451f-bea1-23407338f5b6"],
Cell[217290, 5786, 439, 9, 46, "Output",ExpressionUUID->"397fd5a1-a735-461c-b229-7e58a3954872"],
Cell[217732, 5797, 461, 10, 46, "Output",ExpressionUUID->"323015f6-ffc5-4d38-9b7a-25b0ca27f02d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[218230, 5812, 2764, 75, 127, "Input",ExpressionUUID->"c1af6559-0f8c-44d6-9837-7fbc4eed5fa8"],
Cell[220997, 5889, 531, 12, 49, "Output",ExpressionUUID->"7308cf5e-f4da-4fa3-81e1-59d88e661199"],
Cell[221531, 5903, 484, 10, 31, "Output",ExpressionUUID->"a8921812-b27b-4a88-a4bd-13965b8fce76"],
Cell[222018, 5915, 545, 12, 48, "Output",ExpressionUUID->"4ea420ec-8f07-4834-9990-a0c2c5ffae7d"],
Cell[222566, 5929, 596, 14, 50, "Output",ExpressionUUID->"2afc8c9b-7978-45b8-8c71-5bf8ffc97e6a"],
Cell[223165, 5945, 547, 12, 48, "Output",ExpressionUUID->"bb64268f-ce67-42cb-a077-d593e8311e42"],
Cell[223715, 5959, 507, 11, 31, "Output",ExpressionUUID->"7c25264c-d6c7-4e39-aa83-2717d6219ea6"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[224283, 5977, 305, 4, 38, "Subsection",ExpressionUUID->"7fa105d1-1cf6-4ef6-90e2-c975f1d9ae96"],
Cell[CellGroupData[{
Cell[224613, 5985, 172, 3, 45, "Subsubsection",ExpressionUUID->"d5fefbba-88da-498d-aafc-f86c98c109e3"],
Cell[224788, 5990, 9224, 265, 248, "Input",ExpressionUUID->"55332507-8815-4843-9ed4-633c36885104"],
Cell[234015, 6257, 4689, 134, 126, "Input",ExpressionUUID->"c9fac108-9796-4453-9d7d-768fd47c48c5"],
Cell[238707, 6393, 4695, 133, 147, "Input",ExpressionUUID->"6a318dd4-17e1-4253-a8a9-8cf2b93d587d"],
Cell[CellGroupData[{
Cell[243427, 6530, 2737, 74, 214, "Input",ExpressionUUID->"14f05654-a69c-495b-8d1a-9481ba40bbe6"],
Cell[246167, 6606, 664, 12, 49, "Output",ExpressionUUID->"b55a7828-208c-4682-8d40-a87dccc3b51b"],
Cell[246834, 6620, 664, 12, 49, "Output",ExpressionUUID->"bf02cf15-46d6-47ee-91cf-b6443cc28c73"],
Cell[247501, 6634, 689, 13, 52, "Output",ExpressionUUID->"9207e7aa-2e00-4546-bd38-3e1719dcd8c4"],
Cell[248193, 6649, 685, 13, 49, "Output",ExpressionUUID->"a97a1a1f-fd0b-4028-8d35-9e50479c9381"],
Cell[248881, 6664, 713, 14, 49, "Output",ExpressionUUID->"c30feb71-3a98-45fc-a914-c0cc29ee4116"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[249643, 6684, 168, 3, 37, "Subsubsection",ExpressionUUID->"e32fbf79-b934-40d6-a406-357f6adc2398"],
Cell[249814, 6689, 3251, 88, 159, "Input",ExpressionUUID->"854898a1-476a-455d-a875-9a34198de8ba"],
Cell[253068, 6779, 765, 23, 55, "Input",ExpressionUUID->"6f7ffacb-0386-4726-bac3-11576fdacfd4"],
Cell[253836, 6804, 3187, 92, 117, "Input",ExpressionUUID->"9a5575d1-adf8-40ae-8533-19634e22388e"],
Cell[257026, 6898, 2840, 81, 154, "Input",ExpressionUUID->"39d6e49c-dd00-44fc-be53-0e5fc945dc3d"],
Cell[259869, 6981, 2824, 81, 154, "Input",ExpressionUUID->"05008b38-9b21-4bdb-ab92-bda6996179e3"],
Cell[262696, 7064, 2826, 81, 154, "Input",ExpressionUUID->"d1d8ce4e-ac46-46b3-8f10-b268b979e468"],
Cell[265525, 7147, 2720, 80, 154, "Input",ExpressionUUID->"d437c132-7863-41ba-9a69-8042a0b7a125"],
Cell[268248, 7229, 2722, 80, 154, "Input",ExpressionUUID->"a749da4f-93e3-4b43-bcfd-dec416416600"],
Cell[270973, 7311, 627, 15, 28, "Input",ExpressionUUID->"36bc65b0-af26-48d2-ab72-613b7c9651db"],
Cell[271603, 7328, 529, 13, 28, "Input",ExpressionUUID->"01a745d4-aa11-4b74-a430-b7f291f3459a"],
Cell[272135, 7343, 515, 13, 28, "Input",ExpressionUUID->"fbd74241-42b9-48da-bdf1-6aa7bcdb8211"],
Cell[272653, 7358, 515, 13, 28, "Input",ExpressionUUID->"d0e91ddd-fef4-4e8c-ac74-2bac76adecee"],
Cell[273171, 7373, 483, 13, 28, "Input",ExpressionUUID->"3ce3e172-4aa0-40c1-a4dc-64e61ed90eee"],
Cell[273657, 7388, 487, 13, 28, "Input",ExpressionUUID->"da58e74f-caff-474e-ad68-cc85428721bd"],
Cell[CellGroupData[{
Cell[274169, 7405, 1679, 41, 67, "Input",ExpressionUUID->"ec2bc26d-ea10-4776-95e9-b5ec21a29f0a"],
Cell[275851, 7448, 903, 22, 64, "Output",ExpressionUUID->"b7f55bfa-0c6c-41b3-941a-ebc70d3b824f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[276791, 7475, 1421, 37, 67, "Input",ExpressionUUID->"7f63d48a-2e2d-488a-8671-9fb12dee63bc"],
Cell[278215, 7514, 698, 19, 64, "Output",ExpressionUUID->"6da5ab53-cd2f-440b-9c6e-8fb631f63b3f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[278950, 7538, 1400, 37, 67, "Input",ExpressionUUID->"ee57a6f5-6d81-4e98-926d-136dde058b1a"],
Cell[280353, 7577, 800, 21, 64, "Output",ExpressionUUID->"b580b2cf-7141-4921-b7da-801b66dab04b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[281190, 7603, 1402, 37, 67, "Input",ExpressionUUID->"13c3b916-7c73-4414-b667-f912249c5ce5"],
Cell[282595, 7642, 774, 21, 64, "Output",ExpressionUUID->"4f4a4f47-cffb-443f-8058-d77b28dbb4fa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[283406, 7668, 1358, 37, 67, "Input",ExpressionUUID->"668dc981-85b9-464f-bb8f-4a489970579e"],
Cell[284767, 7707, 736, 20, 64, "Output",ExpressionUUID->"b5f4e1f2-27e5-44be-a8e7-05623edb3bfc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[285540, 7732, 1358, 37, 67, "Input",ExpressionUUID->"763d5f1b-59f1-4e95-8f29-7ff3960be5b8"],
Cell[286901, 7771, 739, 20, 64, "Output",ExpressionUUID->"19a4ccc4-9f13-4173-a11e-88b46624f6d1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[287677, 7796, 2953, 79, 225, "Input",ExpressionUUID->"cf774d2d-6532-406b-a2c4-19330bec778b"],
Cell[290633, 7877, 775, 18, 60, "Output",ExpressionUUID->"6a23a9cb-22f4-4db3-b1bd-003458995d1b"],
Cell[291411, 7897, 738, 17, 64, "Output",ExpressionUUID->"6ea84dcc-8c9a-4f1a-bc9b-ff7dad620145"],
Cell[292152, 7916, 738, 17, 64, "Output",ExpressionUUID->"274d500f-5b65-4f9f-aed9-0373d1de4154"],
Cell[292893, 7935, 594, 12, 48, "Output",ExpressionUUID->"df4fe1fb-bf1f-43f1-a0e5-fd37c05587f8"],
Cell[293490, 7949, 711, 16, 59, "Output",ExpressionUUID->"21c57c4e-9508-48c6-b130-15074b805b21"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[294262, 7972, 225, 4, 38, "Subsection",ExpressionUUID->"47669897-a997-46eb-9e0d-aedcdd38c27e"],
Cell[294490, 7978, 237, 5, 28, "Input",ExpressionUUID->"e789df00-2a94-413a-9263-cb4c6eb021b1"],
Cell[294730, 7985, 486, 13, 31, "Input",ExpressionUUID->"65e31b85-6c30-44f6-b762-78fed176ee0c"],
Cell[295219, 8000, 407, 11, 45, "Input",ExpressionUUID->"8702bbcf-9d81-43db-8c68-0a79256b7f79"],
Cell[295629, 8013, 242, 6, 28, "Input",ExpressionUUID->"28e38e94-9c3c-46cd-bc59-24070f86c78b"],
Cell[295874, 8021, 6023, 172, 143, "Input",ExpressionUUID->"fea7a93e-4707-4b00-9390-1417a26b63d9"],
Cell[301900, 8195, 4829, 141, 124, "Input",ExpressionUUID->"05c80821-3254-4930-85fe-c6ad4d2dd7f5"],
Cell[306732, 8338, 6714, 199, 181, "Input",ExpressionUUID->"00870b46-a8cb-49c9-a494-15f571a84acc"],
Cell[313449, 8539, 3454, 85, 314, "Input",ExpressionUUID->"1cd1d0c2-b47b-4347-9636-8408524ef292"],
Cell[316906, 8626, 762, 21, 86, "Input",ExpressionUUID->"f41182fd-4e1c-4504-adaa-288ee5335256"],
Cell[317671, 8649, 245, 6, 28, "Input",ExpressionUUID->"5a9edf07-0c0a-4447-9422-5359e841f7f4"],
Cell[CellGroupData[{
Cell[317941, 8659, 1490, 41, 49, "Input",ExpressionUUID->"e3f85781-e2aa-4d95-8d97-f05fb7dc0b97"],
Cell[319434, 8702, 616, 13, 28, "Message",ExpressionUUID->"6cb232c2-e1cc-4e30-b36c-6d600024fce2"],
Cell[320053, 8717, 616, 13, 28, "Message",ExpressionUUID->"3f22e7bd-9a7e-4f4e-b3c2-e013fbec4b56"],
Cell[320672, 8732, 617, 13, 28, "Message",ExpressionUUID->"4126e0be-17a6-4efe-8f2c-df2c33f86252"],
Cell[321292, 8747, 624, 14, 28, "Message",ExpressionUUID->"facf34a9-42eb-4210-8f46-e92be460c88d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[321953, 8766, 1387, 40, 49, "Input",ExpressionUUID->"d52f3979-8ed8-4b25-bc93-d8dc282e2afb"],
Cell[323343, 8808, 570, 13, 28, "Message",ExpressionUUID->"e9c3c212-f2d2-4625-8570-1427ac2a5a49"]
}, Open  ]],
Cell[CellGroupData[{
Cell[323950, 8826, 1428, 41, 49, "Input",ExpressionUUID->"5f5a54e4-ddfb-463e-8979-f12b3d11bc6f"],
Cell[325381, 8869, 596, 13, 28, "Message",ExpressionUUID->"7ffe0c0f-0b8b-47f3-9116-9e7edc44e2ee"]
}, Open  ]],
Cell[CellGroupData[{
Cell[326014, 8887, 1362, 40, 48, "Input",ExpressionUUID->"91ef8d7b-7764-45a9-953e-5b4a966ac5c7"],
Cell[327379, 8929, 592, 13, 28, "Message",ExpressionUUID->"46b9a087-c715-4727-b00d-bbff9eeedee5"],
Cell[327974, 8944, 592, 13, 28, "Message",ExpressionUUID->"338c0ef4-8545-4dbd-b0b5-fddc477f0f0f"],
Cell[328569, 8959, 594, 13, 28, "Message",ExpressionUUID->"285bda73-2f63-4ecd-b300-4b546575018a"],
Cell[329166, 8974, 599, 14, 28, "Message",ExpressionUUID->"87bff640-810a-436b-a162-2229d0fde4fc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[329802, 8993, 1263, 37, 28, "Input",ExpressionUUID->"e195d3a9-8a17-426f-a9bb-76aa76e07a07"],
Cell[331068, 9032, 612, 13, 28, "Message",ExpressionUUID->"28de7fa7-2f41-4aac-9402-ae15d959f4b1"],
Cell[331683, 9047, 614, 13, 28, "Message",ExpressionUUID->"edb5618f-05d8-479b-aa3c-db44dde84857"],
Cell[332300, 9062, 614, 13, 28, "Message",ExpressionUUID->"b42cf0f7-f170-455a-9990-eef653b3851d"],
Cell[332917, 9077, 619, 14, 28, "Message",ExpressionUUID->"0a40776d-e769-453b-b166-6d453037bc3c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[333573, 9096, 1436, 41, 49, "Input",ExpressionUUID->"d729b4ac-2524-46ed-8c3b-3c1ad6e73139"],
Cell[335012, 9139, 541, 12, 28, "Message",ExpressionUUID->"b6c1f52d-9014-4094-9586-f5ea5130de6c"]
}, Open  ]],
Cell[335568, 9154, 955, 24, 105, "Input",ExpressionUUID->"c11a9141-a716-48d0-a34e-91ca47471dcf"],
Cell[336526, 9180, 2575, 74, 134, "Input",ExpressionUUID->"8ecc5bdf-6b1f-44e3-835f-173de2e0cbcb"],
Cell[339104, 9256, 1066, 27, 105, "Input",ExpressionUUID->"ac6cfc1c-4529-4350-b664-533b9ce99bb4"]
}, Closed]]
}, Closed]]
}
]
*)


